Preprocessing Source Code Comments for Linguistic Models

Comments are an important part of the source code and are a primary source of documentation. This has driven interest in using large bodies of comments to train or evaluate tools that consume or produce them -- such as generating oracles or even code from comments, or automatically generating code summaries. Most of this work makes strong assumptions about the structure and quality of comments, such as assuming they consist mostly of proper English sentences. However, we know little about the actual quality of existing comments for these use cases. Comments often contain unique structures and elements that are not seen in other types of text, and filtering or extracting information from them requires some extra care. This paper explores the contents and quality of Python comments drawn from 840 most popular open source projects from GitHub and 8422 projects from SriLab dataset, and the impact of na\"ive vs. in-depth filtering can have on the use of existing comments for training and evaluation of systems that generate comments.

==> commentExtractor.py <==
#!/usr/bin/env python3.8

import os, io, tokenize, sys, itertools, collections
import traceback
import re
from typing import Tuple
import threading
from typing import List
from colorama import Fore, Style
from comment_parser.parsers.common import UnterminatedCommentError

from counts import Counter
from comment_parser import comment_parser

from memoization import cached, CachingAlgorithmFlag
import nltk
from nltk import ngrams
import langid


def extract_ngrams(data: str, num: int) -> Tuple[str, str, str]:
    n_grams = ngrams(nltk.word_tokenize(data), num)
    for gram in n_grams:
        yield gram


def engDecor():
    #Want to cach the vocab without it being in the global scope
    english_vocab = set(w.lower() for w in nltk.corpus.words.words())

    @cached(max_size=10000, algorithm=CachingAlgorithmFlag.LFU)
    def percentEnglish(text: str) -> int:
        '''
        This method detects if text is in English and returns how many percent
        of the text is Egnlish vs another language
        :param text: the string we want to check
        :return: percent of the text that is written in English as an integer
        '''

        text_vocab = set(w.lower() for w in text if w.lower().isalpha())
        unusual = text_vocab.difference(english_vocab)
        if len(unusual) == 0:
            return 100
        if len(text_vocab) == len(unusual):
            return 0
        grams = extract_ngrams(text, 3)
        result = []
        for gram in grams:
            result.append(langid.classify(' '.join(gram))[0])
        print(result)
        if len(result) == 0:
            return 0
        eng = result.count('en')
        print("eng = {}".format(eng))
        return int(100 * eng / len(result))
    return percentEnglish




def consume(iterator, n):
    collections.deque(itertools.islice(iterator, n))


def isDocstring(line):
    temp = line.strip().strip('r')
    return temp.startswith('"""') or temp.startswith("'''")


def isHashQuoted(theString):
    parts = theString.split('"')
    for i in range(1, len(parts), 2):
        if '#' in parts[i]:
            return True
    return False


def isComment(line):
    """
    Checks if the line is or contains a comment.
    :param line: the line of code
    :return: True if the line is or has a comment. False otherwise
    """
    temp = line.strip()
    return ((('"""' in temp) or ("'''" in temp)) and "=" not in temp and not (
            ('b"""' in temp) or ("b'''" in temp))) or ('#' in temp and not isHashQuoted(temp))


def parseAssn(lines: List[str], idx: int) -> int:
    """
    Takes in a list of code and an index.
    Checks if the line at idx in the list is an assignment
    If it is and the rhs is a multiline string, calls fastForward
    and returns it's value
    """
    if lines[idx].find("=") < 0:
        return idx
    tokens = lines[idx].split("=")

    if tokens[1].strip() == "":
        return idx

    if ('"""' in lines[idx]) or ("'''" in lines[idx]):
        return fastForward(idx + 1, lines)
    elif len(lines) < idx + 1 and ('"""' in lines[idx + 1]) or ("'''" in lines[idx + 1]):
        return fastForward(idx, lines)
    else:
        return idx


def isAssn(line: str) -> bool:
    l = line.find("=")
    if l == -1:
        return False


# it was modified, functions other than manual_parse won't work
def fastForward(startIdx: int, code: List[str]) -> int:
    idx = startIdx
    line = code[idx].strip().strip('r')
    if (line.startswith("'''") and line.endswith("'''")) \
            or (line.startswith('"""') and line.endswith('"""')) and len(line) > 3:
        return idx
    idx = startIdx + 1
    while idx < len(code) and not (('"""' in code[idx]) or ("'''" in code[idx])):
        idx += 1
    return idx


def extractComment(startIdx: int, code: List[str]) -> (int, str):
    '''
    This method takes in a list of lines of code from the source file,
    an index of the comment and extracts the comment from the file.
    Returns it as a string
    :param startIdx: index of the first line of the comment
    :param code: list of lines of the source file
    :return: a tuple, first element is the last line of the comment
            The second element is the comment as a single string
    '''
    comment = ""
    idx = startIdx + 1
    # process docstrings
    if ('"""' in code[startIdx]) or ("'''" in code[startIdx]):

        if code[startIdx].strip().strip('r') != '"""' and code[startIdx].strip().strip('r') != "'''":
            comment += code[startIdx].strip("\"#!-=:;/*. \t\n") + " "
            if code[startIdx].count("'''") > 1 or code[startIdx].count('"""') > 1:
                return (idx - 1, comment)

        while idx < len(code) and not (('"""' in code[idx]) or ("'''" in code[idx])):
            line = code[idx]
            if "r\"" in line or "r'" in line:
                line = line.strip('r')
            comment += " " + line.strip("\"#!-=:;/*. \t\n") + " "
            idx += 1

    else:
        # the case where the comment is the only thing on the lines
        # and we can get multiple lines of comments, get all of them
        if code[startIdx].strip().startswith('#'):
            comment += code[startIdx].strip("\"#!-=:;/*. \t\n")
            while idx < len(code) and code[idx].strip().startswith('#'):
                comment += " " + code[idx].strip("\"#!-=:;/*. \t\n") + " "
                idx += 1
        else:
            # in this case comment is on the line with the code
            pos = code[startIdx].find("#")
            comment += " " + code[startIdx][pos:].strip("\"#!-=:;/*. \t\n")
            return (idx - 1, comment)

    # comment += code[idx].strip("\"#!-=:;\/*. \t\n") + " "
    return (idx, comment.replace('\n', ' '))


output = ""
if len(sys.argv) == 2:
    output = sys.argv[1]


def manualParse(fname, cache, index) -> (Counter, Counter):
    strReg = re.compile(r'[a-zA-Z]+')
    symReg = re.compile('|'.join(map(re.escape, ['*', '[', ']' '(', ')', '<', '>', '=', '_', '`'])))
    urlReg = re.compile(r'http[s]?://(?:[a-zA-Z]|[0-9]|[$-_@.&+]|[!*\(\), ]|(?:%[0-9a-fA-F][0-9a-fA-F]))+')
    funcDef = re.compile(r'(def)[\ a-zA-Z]+[a-zA-Z0-9_]*\(.*\)(\ )?(\->)?(\ )*[\w]*:$')
    cache[index] = []
    count = Counter()
    docCount = Counter()

    f = open(fname, 'r')
    code = f.readlines()
    f.close()

    acc = ""

    # string = io.StringIO(''.join(f.readlines()))
    # try:
    iterator = range(len(code)).__iter__()
    for i in iterator:
        line = code[i][:]
        # if isAssn(line):
        #     #idx = fastForward(i, code)
        #     idx = parseAssn(code, i)
        #     if idx == i:
        #         continue
        #     consume(iterator, idx - i)
        #     continue

        # Get the real docstring which is located right below the function definition
        isDef = funcDef.search(code[i])
        if isDef:
            if i < len(code) - 1 and isDocstring(code[i + 1]):

                endIdx = fastForward(i + 1, code)
                docstring = ' '.join(code[i + 1:endIdx]).strip("\"#!-=:;/*. \t\n")
                count.docstring += 1
                docCount.comments += 1
                cache[index].append(docstring.strip().replace('\n', ' '))
                consume(iterator, endIdx - i + 1)
                hasSymbols = symReg.search(docstring)
                if hasSymbols and "copyright" not in docstring.lower():
                    docCount.codeBlocks += 1
                if "copyright" in docstring.lower():
                    docCount.copyright += 1
                if percentEnglish(docstring) < 100:
                    docCount.foreing += 1
                # with open("langModel/docstrings", 'a') as d:
                #     d.writelines(docstring)
                #     d.writelines("\n===========================================================================================\n")
                continue
        if (isComment(line) and (i > 0 and not (isAssn(code[i - 1])))) or (isComment(line) and i == 0):
            count.comments += 1
            # isDef = funcDef.search(code[i-1])
            if isDocstring(line):
                count.docComments += 1
            idx, acc = extractComment(i, code)
            # print(acc)
            hasChars = strReg.search(acc)
            # urls = urlReg.search(acc)
            # #hasNum = re.search(numReg, tok, re.M)
            # if not hasChars:
            #     count.nonWord += 1
            #     continue
            # if urls:
            #     acc = acc[:urls.span()[0]] + acc[urls.span()[1]:]
            if acc.startswith("TODO:"):
                acc = acc[5:]
            acc = acc.strip("\"'#!-=:;\/*., \t\n") + " "
            if acc.strip() != "":
                hasSymbols = symReg.search(acc)
                if hasSymbols and "copyright" not in acc.lower():
                    count.codeBlocks += 1
                if "copyright" in acc.lower():
                    count.copyright += 1

                if acc.count('\\') >= 2:
                    count.nonWord += 1
                if len(acc) > 15 and acc.count(' ') > 2:
                    if percentEnglish(acc) < 100:
                        count.foreing += 1
                elif not acc.isascii():
                    count.foreing += 1
                words = len(re.findall(r'\w+', acc))
                hasChars = strReg.search(acc)
                if hasChars and words > 2 and "copyright" not in acc.lower() and "usr/bin" not in acc:
                    cache[index].append(acc[:].strip())
                acc = ""
                val = idx - i
                if val <= 1:
                    continue
                consume(iterator, val)
    return (count, docCount)
    # except Exception as ex:
    #     print(Fore.RED + "EXCEPTION: " + Style.RESET_ALL + fname + "\n" +
    #           Fore.YELLOW + str(ex) + Style.RESET_ALL, file=sys.stderr)
    #     # print("Exception: ", ex, file=sys.stderr)
    #     print(traceback.format_exc())
    #     f.close()
    # return count


def walk(folder, container, id):
    workPath = os.path.abspath(folder)

    for dirName, subdirList, fileList in os.walk(workPath):
        # print('Found directory: %s' % dirName)
        for fname in fileList:

            name, ext = os.path.splitext(fname)
            if ext != ".py":
                continue

            # grab comment that statrt with the hash
            if os.path.islink(dirName + "/" + fname):
                continue

            try:
                manualParse(dirName + "/" + fname, container, id)
            except UnicodeDecodeError:
                print("File: " + dirName + "/" + fname, file=sys.stderr)
                print(traceback.format_exc(), file=sys.stderr)
                print("Exception count: " + str(exCt), file=sys.stderr)
                continue


def process(threadId, numThreads, files, container):
    # files = os.listdir(path)
    for i in range(threadId, len(files), numThreads):
        try:
            manualParse(files[i], container, threadId)
        except UnicodeDecodeError:
            print("File: " + files[i], file=sys.stderr)
            print(traceback.format_exc(), file=sys.stderr)
            print("Exception count: " + str(exCt), file=sys.stderr)
            continue
        try:
            barrier.wait()
        except threading.BrokenBarrierError as broke:
            # print("Barrier was broken through: " + str(broke), file=sys.stderr )
            pass


def extractWordFromLink(link):
    words = link.group().replace('\n', ' ')
    words = words.split(' ')[1].replace('}', '')

    words = words.replace('#', ' ').strip()
    if '(' in words:
        words = words.split('(')[0]
    if '.' in words:
        t = words.split(".")
        words = t[len(t) - 1]
    return words


def replaceLink(comment):
    link = re.compile(r"{(@?link|@code)\s(\w|\(|\)|#|\,|\s|\.)+}")
    # matches = link.finditer(comment)
    cleaned = link.sub(extractWordFromLink, comment)
    return cleaned


def processJavaParts(comment):
    code = re.compile(r'\w+\.\w+\(\w*\s*(,\s*\w*)*\)|\w+\(\w*\s*(,\s*\w*)*\)')
    hasCode = code.search(comment)
    if hasCode or "<code>" in comment or "<pre>" in comment:
        return None
    docCode = re.compile(r"{@code (\w|\"|\.)+}")
    temp = comment.translate(str.maketrans('', '', "\n*")).strip()
    temp = temp.replace("{@inheritDoc}", "")
    temp = temp.replace("@link", "")
    unlinked = replaceLink(temp)
    temp = docCode.sub("", temp)

    temp = temp.split('@')
    data = []
    for line in temp:
        if line.strip(' ').startswith("return "):
            data.append(line.strip())
        elif line.strip(' ').startswith("param "):
            data.append(' '.join(line.strip(' ').split(' ')[2:]))
        elif line.strip() == '' or line.strip(' *').startswith("@author"):
            continue
        else:
            data.append(line)

    return '\n'.join(data)


def dump(aList, fd):
    for item in aList:
        fd.write(item)
    fd.flush()
    # cache.clear()


def dump():
    for i in range(len(comments)):
        for comment in comments[i]:
            print(comment)
        comments[i].clear()


# if output != "":
#    outFd = open(output, "w")
# else:
#    outFd = sys.stdout


numReg = re.compile(r'\d')

libDir = '/home/sgrey/work/langRepos/'
# libDir = '/home/sgrey/work/javaProjects/'

ct = 0

exCt = 0
comments = [None] * 5
# comList = comment_parser.extract_comments("/home/sgrey/work/javaProjects/accumulo/shell/src/main/java/org/apache/accumulo/shell/Shell.java", "text/x-java-source")
# print(comList)
# exit(0)
# percentEnglish = engDecor()
# comList = manualParse("/home/sgrey/work/langRepos/spaCy/spacy/lang/nb/lemmatizer/_nouns_wordforms.py", comments, 0)
#
# #print(comments[0])
# #print(comList)
# exit(0)
logfd = open("log", "w")
counts = Counter()
docCounts = Counter()
noneCounts = 0
skips = re.compile('license|copyright', re.IGNORECASE)
skipFiles = ["spaCy/spacy/lang/nb/lemmatizer/_nouns_wordforms.py"]
# walk all source files and parse out comments
percentEnglish = engDecor()
for dirName, subdirList, fileList in os.walk(libDir):
    # print('Found directory: %s' % dirName)
    for fname in fileList:
        name, ext = os.path.splitext(fname)
        if ext != ".py":
            continue

        # grab comment that statrt with the hash
        if os.path.islink(dirName + "/" + fname):
            continue

        comments = [None] * 5
        comments[0] = []
        try:
            if os.path.dirname(dirName).startswith("."):
                continue
            #print("Current working file: {}/{}".format(dirName,fname), file=sys.stderr)
            ct, docct = manualParse(dirName + "/" + fname, comments, 0)
            # cur = comment_parser.extract_comments(dirName + "/" + fname, "text/x-java-source")
            prevLine = 0
            acc = ""

            # for comment in cur:
            #     line = comment.text()
            #     skip = skips.search(line)
            #     if skip:
            #         continue
            #     if comment.is_multiline():
            #         acc = processJavaParts(line)
            #         if acc is None:
            #             continue
            #     if prevLine == comment.line_number() - 1:
            #         acc += line.strip('\n') + " "
            #     else:
            #         if acc is None:
            #             continue
            #         if acc != "":
            #             acc = replaceLink(acc)
            #             comments[0].append(acc)
            #             acc = ""
            #         else:
            #             comments[0].append(line)
            #     prevLine = comment.line_number()

            if ct == None:
                noneCounts += 1
            else:
                counts += ct
                docCounts += docct
        except UnicodeDecodeError:
            exCt += 1
            print("File: " + dirName + "/" + fname, file=sys.stderr)
            print(Fore.YELLOW + traceback.format_exc() + Style.RESET_ALL, file=sys.stderr)
            print(Fore.BLUE + "Exception count: " + str(exCt) + Style.RESET_ALL, file=sys.stderr)
            continue
        except Exception:
            exCt += 1
            print("File: " + dirName + "/" + fname, file=sys.stderr)
            print(Fore.YELLOW + traceback.format_exc() + Style.RESET_ALL, file=sys.stderr)
            print(Fore.BLUE + "Exception count: " + str(exCt) + Style.RESET_ALL, file=sys.stderr)
            continue
        logfd.write(dirName + "/" + fname + ":\t" + str(len(comments[0])) + "\n")
        print("--------------------------------------")
        print("Input file: " + dirName + "/" + fname)
        print("--------------------------------------")
        for comment in comments[0]:
            print(comment)

stat = open("stats", "w")
stat.write(str(counts))
stat.write("UnicodeDecodeError count: " + str(exCt) + "\n")
stat.write("None Returned Count: " + str(noneCounts))
stat.writelines("\n-------------------------\n")
stat.write(str(docCounts))
stat.flush()
stat.close()
logfd.close()


==> filter.py <==
#!/usr/bin/env python3

import sys, re, string

from memoization import cached, CachingAlgorithmFlag
import nltk
from nltk import ngrams
import langid
from typing import Tuple
from progressbar import ProgressBar


def filterBasic(text, output):
    punctuation = re.compile(re.escape(string.punctuation))
    whitespace = re.compile(r'\s+')
    urlReg = re.compile(r'http[s]?://(?:[a-zA-Z]|[0-9]|[$-_@.&+]|[!*\(\), ]|(?:%[0-9a-fA-F][0-9a-fA-F]))+')
    for line in text:
        temp = line.encode("utf-8").decode("utf-8")
        if "copyright" in temp:
            continue
        temp = urlReg.sub("", temp)
        #temp.translate(str.maketrans('', '', string.punctuation))
        temp = punctuation.sub(" ", temp)
        temp = whitespace.sub(" ", temp)
        if temp.strip('\t\n ') == "" or len(whitespace.sub("", temp)) <= 10 or temp.count(' ') < 3:
            continue
        output.write(temp.strip('\t\n ').lower() + "\n")


def filterAdvanced(text, output):
    percentEnglish = engDecor()

    # catches any weird ascii crap that was left after
    # other regex murdered the comment
    nonWord = re.compile(r'/^[^a-zA-Z0-9]+$/')

    # Built-in punctuation regex: '!"#$%&\'()*+,-./:;<=>?@[\\]^_`{|}~'
    # For some reason does not remove everything, have no idea why
    # (it hit me later - they might be in a different encoding, have to test it)
    punctuation = re.compile(re.escape(string.punctuation))
    whitespace = re.compile(r'\s+')
    urlReg = re.compile(r'http[s]?://(?:[a-zA-Z]|[0-9]|[$-_@.&+]|[!*\(\), ]|(?:%[0-9a-fA-F][0-9a-fA-F]))+')

    # Checks for source code. Matches function calls, object method calls and assignments
    # Almost the same as sage, except without the word sage
    codePattern = r'[\w\d]+\s*(={1,2}|\.?)\s*[\w\d_]+\.?[\w\d_]+\(.*\)'
    eqPattern = r'[\w\d]+\s*={1,2}\s*[\d]+'
    code = re.compile(r'{}|{}'.format(codePattern, eqPattern))
    # matching hash (long hex strings), things like these:
    # address 0x39eeed73fb1d3855e90cbd42f348b3d7b340aaa6
    hash = re.compile(r'[a-f0-9]{32,64}')
    html = re.compile(r'<[^>]*>')

    # Extracts contain a ton of short phrases from antlr. Removeing them. These things:
    # $ANTLR end "CHAR
    # $ANTLR end "CHARACTER_LITERAL
    # $ANTLR end "CLASS
    # $ANTLR end "classBody
    # $ANTLR end "classExtendsClause
    # $ANTLR end "classFieldDeclarator
    # $ANTLR end "classFieldDeclaratorList
    # $ANTLR end "classScopeDeclarations
    # $ANTLR end "classTypeDeclaration
    # $ANTLR end "COLON
    # $ANTLR end "COMMA
    # $ANTLR end "COMMENT
    # $ANTLR end "compilationUnit
    # $ANTLR end "conditionalExpression
    antlr = re.compile(r"\$ANTLR|type:", re.IGNORECASE)

    # matching some latex things that appear in the comments
    # Match *some* keywords in
    # :meth:`Casimir element <casimir_element>` `\Omega`, and the elements
    #      `\alpha`, `\beta`, `\gamma`, `\Omega` generate the center of `\Delta_q`,
    #      which is isomorphic to the polynomial ring
    #      `(R[q,q^-1])[\alpha,\beta,\gamma,\Omega]
    # As well as match environments:
    #  \begin{aligned}
    #  (q-q^{-1}) \alpha &= (q^2-q^{-2}) A + qBC - q^{-1}CB, \\
    #  (q-q^{-1}) \beta  &= (q^2-q^{-2}) B + qCA - q^{-1}AC, \\
    #  (q-q^{-1}) \gamma &= (q^2-q^{-2}) C + qAB - q^{-1}BA.
    #  \end{aligned}
    latex = re.compile(r'(\\begin\{\w+\})|(\{?\\(alpha|beta|gamma|omega|lambda)\}?)|(\\\\?mathbf\{[\w]{0,5}\})')
    digits = re.compile(r'\d+')
    # Matching sage scripts, any of these patterns, or just the phrase "sage: " in case it's none of these:
    # sage: S0 = SymmetricGroup(4).algebra(QQ)
    # sage: S2 = SymmetricGroup(4).algebra(GF(2))
    # sage: S3 = SymmetricGroup(4).algebra(GF(3))
    # sage: S0.central_orthogonal_idempotent([2,1,1])
    # sage: S2.central_orthogonal_idempotent([2,1,1])
    # sage: idem = S3.central_orthogonal_idempotent([4]); idem
    # sage: idem == S3.central_orthogonal_idempotent([1,1,1,1])
    # sage: S3.central_orthogonal_idempotent([2,2])
    sage = re.compile(r'sage:\s*({})?'.format(codePattern))

    symReg = re.compile('|'.join(map(re.escape, ['*', '[', ']' '(', ')', '<', '>', '=', '_', '`'])))
    # this will show progress as this is on a slower side because of language classification
    pbar = ProgressBar()
    for line in pbar(text):
        # Trying to see if this will do anything. This should help
        # With removing some stuff, as apperantly some string have
        # multiple characters encoded in a different encoding
        temp = line.encode("utf-8").decode("utf-8")
        if "copyright" in temp:
            continue
        isLatex = latex.search(temp)
        hasSymbols = symReg.search(temp)
        isCode = code.search(temp)
        hasAntlr = antlr.search(temp)
        isEq = sage.search(temp)
        isHash = hash.search(temp)

        if hasSymbols or isLatex or temp.strip('\t\n ') == "" or isCode or isHash \
                or isEq or hasAntlr or len(whitespace.sub("", temp)) <= 10 or temp.count(' ') < 3:
            continue
        else:
            # ok, here is a good comment, so now we can check the language
            # otherwise it's kinda slow
            engVal = percentEnglish(temp)
            if engVal < 100:
                continue
            # remove all of the crap from the comment:
            # punctuation, symbols, weird ascii (something like ¶ ƒ ▒ ╣ ╠ )
            # compress whitespace (if it can), and remove digits
            # (perhaps we should expand them? but they often mean nothing)
            temp = urlReg.sub("", temp)
            temp = html.sub("", temp)
            temp.translate(str.maketrans('', '', string.punctuation))
            temp = whitespace.sub(" ", temp)
            # temp = punctuation.sub("", temp) # if the decoding works, then this regex should be unneeded
            temp = nonWord.sub("", temp)  # and this one is still needed as it's the only one that's negatively matches  ¶ ƒ ▒ ╣ ╠
            temp = digits.sub("", temp)
        output.write(temp.strip('\t\n ').lower() + "\n")


def extract_ngrams(data: str, num: int) -> Tuple[str, str, str]:
    n_grams = ngrams(nltk.word_tokenize(data), num)
    for gram in n_grams:
        yield gram


def engDecor():
    # This is the English dictionary
    # Want to cache the vocab without it being in the global scope
    # so it would not be recalculated every time as it takes forever
    english_vocab = set(w.lower() for w in nltk.corpus.words.words())

    @cached(max_size=10000, algorithm=CachingAlgorithmFlag.LFU)
    def percentEnglish(text: str) -> int:
        '''
        This method detects if text is in English and returns how many percent
        of the text is Egnlish vs another language
        :param text: the string we want to check
        :return: percent of the text that is written in English as an integer
        '''

        # Get vocabulary of the sentence, grabs any letters and ignores
        # numbers and other characters
        text_vocab = set(w.lower() for w in text if w.lower().isalpha())
        unusual = text_vocab.difference(english_vocab)

        # if there is not a single weird character, return
        if len(unusual) == 0 and text.isascii():
            return 100

        # If a sentence is 100% non-English, return
        if len(text_vocab) == len(unusual):
            return 0

        # generate 4-grams for a sentence
        # 5-grams are more accurate, but many sentences are just too short
        grams = extract_ngrams(text, 4)
        result = []

        # Classify each 4-gram is English or non-English
        # this will have dups, but it's fine becuase there will be English
        # dups as well and the ratio in the aggregate will hold
        # the lib doesn't classify long sentences well, so ngrams work better
        for gram in grams:
            result.append(langid.classify(' '.join(gram))[0])
        if len(result) == 0:
            return 0
        eng = result.count('en')

        # claculate persentage of 4-grams that have non-English in them
        return int(100 * eng / len(result))

    return percentEnglish


if __name__ == "__main__":
    if len(sys.argv) < 3:
        print("Usage: filter.py source destination", file=sys.stderr)

    source = sys.argv[1]
    dest = sys.argv[2]
    comments = open(source, 'r').readlines()
    out = open(dest, 'w')
    #filterBasic(comments, out)
    filterAdvanced(comments, out)


'''this crap makes code regex go into an infinite loop. Don't know why'''
'''
r'Instructions for creating RLP decoder on other chains First send 6270960000000000 wei to 0xd2c560282c9C02465C2dAcdEF3E859E730848761 Publish this tx to create the contract: 0xf90237808506fc23ac00830330888080b902246102128061000e60003961022056600060007f010000000000000000000000000000000000000000000000000000000000000060003504600060c082121515585760f882121561004d5760bf820336141558576001905061006e565b600181013560f783036020035260005160f6830301361415585760f6820390505b5b368112156101c2577f010000000000000000000000000000000000000000000000000000000000000081350483602086026040015260018501945060808112156100d55760018461044001526001828561046001376001820191506021840193506101bc565b60b881121561014357608081038461044001526080810360018301856104600137608181141561012e5760807f010000000000000000000000000000000000000000000000000000000000000060018401350412151558575b607f81038201915060608103840193506101bb565b60c08112156101b857600182013560b782036020035260005160388112157f010000000000000000000000000000000000000000000000000000000000000060018501350402155857808561044001528060b6838501038661046001378060b6830301830192506020810185019450506101ba565bfe5b5b5b5061006f565b601f841315155857602060208502016020810391505b6000821215156101fc578082604001510182826104400301526020820391506101d8565b808401610420528381018161044003f350505050505b6000f31b2d4f  # noqa: E501 This is the contract address: 0xCb969cAAad21A78a24083164ffa81604317Ab603 '
'''
#./vyper/vyper/utils.py
# Instructions for creating RLP decoder on other chains
# First send 6270960000000000 wei to 0xd2c560282c9C02465C2dAcdEF3E859E730848761
# Publish this tx to create the contract: 0xf90237808506fc23ac00830330888080b902246102128061000e60003961022056600060007f010000000000000000000000000000000000000000000000000000000000000060003504600060c082121515585760f882121561004d5760bf820336141558576001905061006e565b600181013560f783036020035260005160f6830301361415585760f6820390505b5b368112156101c2577f010000000000000000000000000000000000000000000000000000000000000081350483602086026040015260018501945060808112156100d55760018461044001526001828561046001376001820191506021840193506101bc565b60b881121561014357608081038461044001526080810360018301856104600137608181141561012e5760807f010000000000000000000000000000000000000000000000000000000000000060018401350412151558575b607f81038201915060608103840193506101bb565b60c08112156101b857600182013560b782036020035260005160388112157f010000000000000000000000000000000000000000000000000000000000000060018501350402155857808561044001528060b6838501038661046001378060b6830301830192506020810185019450506101ba565bfe5b5b5b5061006f565b601f841315155857602060208502016020810391505b6000821215156101fc578082604001510182826104400301526020820391506101d8565b808401610420528381018161044003f350505050505b6000f31b2d4f  # noqa: E501
# This is the contract address: 0xCb969cAAad21A78a24083164ffa81604317Ab603

==> repro/DictVenn.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "import matplotlib as plt\n",
    "from matplotlib_venn import venn3\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"Raw_Python_shortgru.dict\", \"rb\") as handle:\n",
    "    raw = pickle.load(handle)\n",
    "with open(\"Basic_Python_shortgru.dict\", \"rb\") as handle:\n",
    "    basic = pickle.load(handle)\n",
    "with open(\"Advanced_Python_shortgru.dict\", \"rb\") as handle:\n",
    "    advanced = pickle.load(handle)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib_venn._common.VennDiagram at 0x7f2f7ac6e970>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "venn3([set(raw.keys()), set(basic.keys()), set(advanced.keys())], ('Raw', 'Basic', 'Advanced'), set_colors=('c','m','y'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> repro/Predictions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "# if using a Jupyter notebook, includue:\n",
    "%matplotlib inline\n",
    "import time\n",
    "import keras\n",
    "from enum import Enum\n",
    "import keras\n",
    "import numpy as np\n",
    "from keras.preprocessing.text import Tokenizer\n",
    "from keras import layers\n",
    "from math import floor, ceil\n",
    "from random import sample\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO: currently hard-coded maxlen to 10...\n",
    "# TODO: currently won't work unless there are exactly 10 words\n",
    "def predictNext(model, primer):\n",
    "    prime = primer.split()\n",
    "    if (len(prime) > 10):\n",
    "        return False\n",
    "    # Will feed to batch prediction, with shape (None, maxlen)\n",
    "    arr = np.zeros((1,10), dtype=np.int)\n",
    "    for i in range(0,10):\n",
    "        if prime[i] in model.word_index2:\n",
    "            arr[0][i] = model.word_index2[prime[i]]\n",
    "        else:\n",
    "            arr[0][i] = len(model.word_index2)\n",
    "    print(arr)\n",
    "    return model.model.predict_on_batch(arr)\n",
    "def maxVal(arr):\n",
    "    tmp = 0\n",
    "    for i in range(1,len(arr)):\n",
    "        if arr[i] > arr[tmp]:\n",
    "            tmp = i\n",
    "    return tmp\n",
    "def findWordFromIndexSlowly(model, idx):\n",
    "    for key, value in model.word_index2.items():\n",
    "        if value == idx:\n",
    "            return key\n",
    "    return False\n",
    "def predictNextSplit(model, prime):\n",
    "    # Will feed to batch prediction, with shape (None, maxlen)\n",
    "    arr = np.zeros((1,model.maxlen), dtype=np.int)\n",
    "    for i in range(0,model.maxlen):\n",
    "        if prime[i] in model.word_index2:\n",
    "            arr[0][i] = model.word_index2[prime[i]]\n",
    "        else:\n",
    "            arr[0][i] = len(model.word_index2)\n",
    "    return model.model.predict_on_batch(arr)[0]\n",
    "def next5(model, primer):\n",
    "    prime = primer.split()\n",
    "    if (len(prime) > model.maxlen):\n",
    "        prime = prime[-10:]\n",
    "    elif len(prime) < model.maxlen:\n",
    "        prime = ((\"UNDEF \"*(model.maxlen-len(prime)))+primer).split()\n",
    "    orig = list()\n",
    "    for i in range(0,5):\n",
    "        w = findWordFromIndexSlowly(model, maxVal(predictNextSplit(model, prime)))\n",
    "        prime.append(w)\n",
    "        orig.append(prime.pop(0))\n",
    "    orig.extend(prime)\n",
    "    while (orig[0] == 'UNDEF'):\n",
    "        orig.remove('UNDEF')\n",
    "    return ' '.join(orig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "class PredictionsOnly:\n",
    "    def __init__(self, name, d, m):\n",
    "        self.word_index2 = d\n",
    "        self.model = m\n",
    "        self.name = name\n",
    "        self.maxlen = 10\n",
    "\n",
    "def loadModel(prefix):\n",
    "    d = None\n",
    "    with open(prefix+\"_shortgru.dict\", \"rb\") as handle:\n",
    "        d = pickle.load(handle)\n",
    "    m = keras.models.load_model(prefix+\"_shortgru.h5\") #, save_format='h5')\n",
    "    return PredictionsOnly(prefix, d, m)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "models = [loadModel('Advanced_Python'), loadModel('Raw_Python')] #, loadModel('Basic_Python'), loadModel('Raw_Python')]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def predictAll(seed):\n",
    "    for m in models:\n",
    "        print(m.name+\": \"+next5(m, seed))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Advanced_Python: throws an exception if the user is not a\n",
      "Raw_Python: throws an exception if the exception is raised if\n"
     ]
    }
   ],
   "source": [
    "predictAll(\"throws an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Advanced_Python: throws an exception when the exception is raised if\n",
      "Raw_Python: throws an exception when the user is not a\n"
     ]
    }
   ],
   "source": [
    "predictAll(\"throws an exception when\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Advanced_Python: raises an exception if the user is not a\n",
      "Raw_Python: raises an exception if the exception is raised if\n"
     ]
    }
   ],
   "source": [
    "predictAll(\"raises an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "# gen some fresh ideal samples\n",
    "#import random\n",
    "#with open(\"commentdata2/advanced\",\"r\") as f:\n",
    "#    comments = f.readlines()\n",
    "#sample = random.sample(list(filter(lambda l: len(l) > 3, map(lambda s: s.split(' '),comments))), 1000)\n",
    "#sample = list(map(lambda l: l[0:4], sample))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1000"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#len(sample)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "#with open(\"advPhrases\",\"w\") as f:\n",
    "#    for s in sample:\n",
    "#        f.write(str(' '.join(s))+\"\\n\")\n",
    "#        f.flush()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"advPhrases\",\"r\") as p:\n",
    "    phrases = p.readlines()\n",
    "\n",
    "for m in models:\n",
    "    prefix = m.name.replace(' ','_')\n",
    "    with open(prefix+\"_genadv.txt\",\"w\") as out:\n",
    "        for p in phrases:\n",
    "            out.write(next5(m,p)+\"\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> repro/ShortGRUSingle.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "# if using a Jupyter notebook, includue:\n",
    "%matplotlib inline\n",
    "import time\n",
    "import keras\n",
    "from enum import Enum\n",
    "import keras\n",
    "import numpy as np\n",
    "from keras.preprocessing.text import Tokenizer\n",
    "from keras import layers\n",
    "from math import floor, ceil\n",
    "from random import sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class CommentType(Enum):\n",
    "    OTHER = 1\n",
    "    WHITESPACE = 2\n",
    "    PRAGMA = 3\n",
    "    ENCODING = 4\n",
    "    LICENSE = 5\n",
    "    TYPEHINT = 6\n",
    "\n",
    "class OtherType(Enum):\n",
    "    MISC = 1\n",
    "    RST = 2\n",
    "\n",
    "class CleanAndCount:\n",
    "    rst = 0\n",
    "    punc = set([\"+\",\"-\",\"=\",\"_\",\">>\",\">>>\",\"<<<\",\"<<\",\"*\",\"'\",\"\\\"\",\"<\",\">\",\"?\",\"/\",\"\\\\\",\",\",\".\",\"!\",\"@\",\"#\",\"$\",\"%\",\"^\",\"&\",\"(\",\")\",\"[\",\"]\",\"{\",\"}\"])\n",
    "    puncs = 0\n",
    "    kinds = dict()\n",
    "    def __init__(self):\n",
    "        for k in CommentType:\n",
    "            self.kinds[k] = 0\n",
    "    def bumpkind(self,k):\n",
    "        self.kinds[k] = self.kinds[k] + 1\n",
    "    \n",
    "    def sanitize_and_count(self,s):\n",
    "        if s.isspace():\n",
    "            self.bumpkind(CommentType.WHITESPACE)\n",
    "            return None\n",
    "        # TODO: Are there comments where c and c+'\\n' are both in the data?\n",
    "        s = s.strip()\n",
    "        if (s.startswith(\"coding\") or s.startswith(\"encoding\")) and s.endswith(\"utf-8\"):\n",
    "            self.bumpkind(CommentType.ENCODING)\n",
    "        elif (s.startswith(\"vim: \") or s.startswith(\"pylint: \") or s.startswith(\"noqa pylint: \") or s.startswith(\"pragma: \")):\n",
    "            self.bumpkind(CommentType.PRAGMA)\n",
    "        elif s.startswith(\"Licensed under \"):\n",
    "            self.bumpkind(CommentType.LICENSE)\n",
    "        elif s.startswith(\"type:\"):\n",
    "            self.bumpkind(CommentType.TYPEHINT)\n",
    "        else:\n",
    "            self.bumpkind(CommentType.OTHER)\n",
    "            if (\"..\" in s and \"::\" in s):\n",
    "                self.rst = self.rst + 1\n",
    "            if (s in self.punc):\n",
    "                self.puncs = self.puncs + 1\n",
    "        return s\n",
    "    # later should refactor to just clean and classify, so it can be reused for counting and filtering\n",
    "    \n",
    "    def __str__(self):\n",
    "        return f\"rst: {self.rst}, puncs: {self.puncs}, kinds: {(self.kinds)}\"\n",
    "\n",
    "class WordBox:\n",
    "    def __init__(self, filename):\n",
    "        self.filename = filename\n",
    "        f = open(filename, \"r\", encoding=\"utf-8\")\n",
    "        lines = f.readlines()\n",
    "        f.close()\n",
    "        \n",
    "        # Eventually the strings need to be embedded as integers, so we need to know what to do with them.  We need to know how many words there are, and we also need to know about outliers we can toss.\n",
    "        # Note a subtlety with [str.split()](https://docs.python.org/3/library/stdtypes.html?highlight=split#str.split) below: passing space as the delimeter results in about 1.6 million empty splits. So it's important that we just use the general \"consecutive whitespace\" split default (no args). The original passed ```' '``` as the delimeter, which both lengthened lines and skewed distribution significantly.\n",
    "        # find length of longest line, number of words total\n",
    "        maxlen = 0\n",
    "        wordcount = {'' : 0}\n",
    "        for line in lines:\n",
    "            words = line.split()\n",
    "            maxlen = max(maxlen,len(words))\n",
    "            for word in words:\n",
    "                if word in wordcount:\n",
    "                    wordcount[word] = wordcount[word] + 1\n",
    "                else:\n",
    "                    wordcount[word] = 1\n",
    "        # Note that we haven't actually done further filtering; lots of these\n",
    "        # \"words\" contain punctuation\n",
    "        self.maxlen = maxlen\n",
    "        self.wordcount = wordcount\n",
    "        kvpairs = wordcount.items()\n",
    "        self.kvsorted = sorted(kvpairs, key=lambda x: x[1], reverse=True)\n",
    "        \n",
    "        self.ndirect = len(lines)\n",
    "        \n",
    "        repeats = dict()\n",
    "        for line in lines:\n",
    "            if line in repeats:\n",
    "                repeats[line] = repeats[line] + 1\n",
    "            else:\n",
    "                repeats[line] = 1\n",
    "                \n",
    "        self.repeats = repeats\n",
    "        \n",
    "        cac = CleanAndCount()\n",
    "        cleaned = list()\n",
    "        for l in lines:\n",
    "            cleaned.append(cac.sanitize_and_count(l))\n",
    "            \n",
    "        # Let's see how many duplicate *cleaned* comments we have\n",
    "        crepeats = dict()\n",
    "        for line in cleaned:\n",
    "            if line in crepeats:\n",
    "                crepeats[line] = crepeats[line] + 1\n",
    "            else:\n",
    "                crepeats[line] = 1\n",
    "        self.crepeats = crepeats\n",
    "        \n",
    "        cwordcount = {'' : 0}\n",
    "        for line in cleaned:\n",
    "            if line == None:\n",
    "                continue\n",
    "            words = line.split()\n",
    "            maxlen = max(maxlen,len(words))\n",
    "            for word in words:\n",
    "                if word in cwordcount:\n",
    "                    cwordcount[word] = cwordcount[word] + 1\n",
    "                else:\n",
    "                    cwordcount[word] = 1\n",
    "        self.cwordcount = cwordcount\n",
    "            \n",
    "    def miscStats(self):\n",
    "        vals = self.wordcount.values()\n",
    "        print(len(vals))\n",
    "        print(len(list(filter((lambda x: x > 1),vals))))\n",
    "        print(len(list(filter((lambda x: x > 2),vals))))\n",
    "        print(len(list(filter((lambda x: x > 3),vals))))\n",
    "        print(len(list(filter((lambda x: x > 10),vals))))\n",
    "        print(len(list(filter((lambda x: x > 100),vals))))\n",
    "        print(str(self.ndirect)+\" total lines\")\n",
    "        print(str(len(self.repeats))+\" lines after removing exact duplicates\")\n",
    "        \n",
    "        print(\"Raw comments: \"+str((self.ndirect)))\n",
    "        print(\"De-duplicated comments: \"+str(len(self.repeats)))\n",
    "        print(\"% duplicates: \"+str(((self.ndirect-len(self.repeats))/self.ndirect)))\n",
    "\n",
    "        print(\"De-duplicated *normalized* comments: \"+str(len(self.crepeats)))\n",
    "        print(\"% *normalized* duplicates: \"+str(((self.ndirect-len(self.crepeats))/self.ndirect)))\n",
    "\n",
    "        \n",
    "    def plotTop(self):\n",
    "        plt.hist(sorted(list(filter((lambda x: x > 100), self.wordcount.values()))),100,log=True)\n",
    "    def showTopRepeats(self,n):\n",
    "        print(sorted(self.repeats.items(), key=lambda x: x[1], reverse=True)[:n])\n",
    "    def showTopCleanedRepeats(self,n):\n",
    "        print(sorted(self.crepeats.items(), key=lambda x: x[1], reverse=True)[:n])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import math\n",
    "\n",
    "class Model:\n",
    "    def __init__(self,wbox):\n",
    "        self.sentences = []\n",
    "        self.next_words = []\n",
    "        self.maxlen = 10\n",
    "        self.step = 2\n",
    "        # Let's use the \"cleaned\" word counts (i.e., after deduplication)\n",
    "        self.filtered = set(filter((lambda w: wbox.cwordcount[w] > 10), wbox.cwordcount.keys()))\n",
    "        self.wbox = wbox\n",
    "        # Choose a batch size depending on available physical RAM\n",
    "        # memory calculation based on https://stackoverflow.com/questions/22102999/get-total-physical-memory-in-python/28161352#28161352\n",
    "        # Based on number of bytes available, estimate how many inputs+outputs would fit in half of RAM\n",
    "        # and take the next lowest power of 2 (the estimate is very rough) \n",
    "        #mem_bytes = os.sysconf('SC_PAGE_SIZE') * os.sysconf('SC_PHYS_PAGES')\n",
    "        #estimated_inputs = mem_bytes/2/(self.maxlen*10001*8) # maxlen * |dict| * |uint8|\n",
    "        #self.batch_size = 2**(math.floor(math.log2(estimated_inputs)))\n",
    "        #print(\"Chose batch size \"+str(self.batch_size)+\" based on \"+str(mem_bytes/(1024.**3))+\"GB RAM\")\n",
    "        # Using a huge batch size makes the training process very slow (fewer updates to weights per epoch)\n",
    "        # Using small batch sizes makes the gradient estimate bad, and loss only increases.\n",
    "        self.batch_size = 512 #256\n",
    "        self.epochs = 35\n",
    "\n",
    "    def fitTokens(self):\n",
    "        print(\"Building dictionary from Keras Tokenizer at \"+time.asctime())\n",
    "        tokenizer = Tokenizer(num_words = 10000) # Note this will be much smaller than the 121K above... Could try len(words), but need to one-hot encode output\n",
    "        #tokenizer = Tokenizer(num_words = len(words)) # Note this will be much smaller than the 121K above...\n",
    "\n",
    "        dropNone = list(filter((lambda x: x != None), self.wbox.crepeats))\n",
    "        \n",
    "        # This shuffles the list randomly, such that any slice of the result is a valid random subsample.\n",
    "        # This means we can split this 80/10/10 training/validation/test by range.\n",
    "        dropNone = sample(dropNone, len(dropNone))\n",
    "\n",
    "        tokenizer.fit_on_texts(dropNone)\n",
    "\n",
    "        # One-hot takes gobs of memory, so.... can't do that\n",
    "        #one_hot_results = tokenizer.texts_to_matrix(dropNone, mode='binary')\n",
    "        word_index2 = tokenizer.word_index\n",
    "        print(\"Dictionary built from Keras Tokenizer at \"+time.asctime())\n",
    "        print('Found %s unique tokens.' % len(word_index2))\n",
    "        print(\"Fixing for the fact that num_words doesn't work\")\n",
    "\n",
    "        # per https://github.com/keras-team/keras/issues/8092#issuecomment-372833486\n",
    "        tokenizer.word_index={e:i for e,i in tokenizer.word_index.items() if i <= 10000} # word index is sorted most frequent to least\n",
    "        tokenizer.word_index[tokenizer.oov_token] = 10000+1\n",
    "        self.word_index2 = tokenizer.word_index\n",
    "        print('Trimmed to %s unique tokens.' % len(self.word_index2))\n",
    "\n",
    "        print(\"Generating training data at \"+time.asctime())\n",
    "        # Let's only select training sets where all words are learned for now, to keep data small. This will cause issues later.\n",
    "        self.sentences = []\n",
    "        self.next_words = []\n",
    "        discards = 0\n",
    "        sentences_with_discards = 0\n",
    "        for l in dropNone: # self.crepeats with the Nones removed\n",
    "            words = l.split()\n",
    "            localDiscard = False\n",
    "            for i in range(-self.maxlen+1,len(words)-self.maxlen, self.step):\n",
    "                #if all((w in self.word_index2) for w in words[i: i+self.maxlen+1]):\n",
    "                # We'll train on anything that predicts a word in the dictionary,\n",
    "                # regardless of how many 'missing' words are in the input\n",
    "                if words[i+self.maxlen] in self.word_index2:\n",
    "                    if i >= 0:\n",
    "                        self.sentences.append(words[i: i+self.maxlen])\n",
    "                    else:\n",
    "                        # Use a dummy sequence that won't be in the dictionary; punctuation was already filtered out\n",
    "                        lst = ((\"@#$ \"*(-i))).split()\n",
    "                        lst.extend(words[:i+self.maxlen])\n",
    "                        self.sentences.append(lst)\n",
    "                    self.next_words.append(words[i+self.maxlen])\n",
    "                else:\n",
    "                    localDiscard = True\n",
    "                    discards = discards + 1\n",
    "            if localDiscard == True:\n",
    "                sentences_with_discards = sentences_with_discards + 1\n",
    "        print(\"Original number of input sentences: \",len(self.wbox.crepeats))\n",
    "        print('Number of usable sequences:', len(self.sentences))\n",
    "        print(\"Sentences with discards: \",sentences_with_discards)\n",
    "        print(\"Total sequences discarded: \", discards)\n",
    "        print(\"Done generating training data at \"+time.asctime())\n",
    "\n",
    "        \n",
    "    class SentenceSequence(keras.utils.Sequence):\n",
    "        \"\"\"A TensorFlow Sequence class for piece-wise training without allocating arrays for the full dataset at once. Trades space for time.\"\"\"\n",
    "        def __init__(self, batch_size, sentences, next_words, word_index, maxlen):\n",
    "            self.batch_size = batch_size\n",
    "            # Shuffle sentences randomly\n",
    "            #self.sentences = random.sample(sentences, len(sentences))\n",
    "            # TODO: Need to do simultaneous shuffle on sentences and words! Or, put code to generate next_words here, *after* shuffling sentences\n",
    "            # TODO: actually, the shuffle should be done outside this sequence: I can use random.sample on the whole of sentences, and that's supposed to be adequate to ensure any subslice is a valid random sample (https://docs.python.org/3/library/random.html#random.sample): so sample the whole population, then split 80/20 or 90/10 for validation, and put the validation in a second generator. For that matter, should also split off testing data that way.\n",
    "            self.sentences = sentences\n",
    "            self.next_words = next_words\n",
    "            self.word_index = word_index\n",
    "            self.maxlen = maxlen\n",
    "            \n",
    "        def __len__(self):\n",
    "            return ceil(len(self.sentences) / self.batch_size)\n",
    "        \n",
    "        def __getitem__(self, idx):\n",
    "            # Because the output uses one-hot encoding, need to use |dictionary|+1 so the last value is undef token\n",
    "            # It feels a bit wasteful to reallocate on every call instead of reusing memory, but really the alternative requires explicitly resetting lots of things to 0, so it's probably not a terrible penalty\n",
    "            if (idx+1)*self.batch_size >= len(self.next_words):\n",
    "                x = np.zeros((len(self.sentences) % self.batch_size, self.maxlen), dtype=np.int)\n",
    "                y = np.zeros((len(self.sentences) % self.batch_size, len(self.word_index)+1), dtype=np.int)\n",
    "            else:\n",
    "                x = np.zeros((self.batch_size, self.maxlen), dtype=np.int)\n",
    "                y = np.zeros((self.batch_size, len(self.word_index)+1), dtype=np.int)\n",
    "            arrindex = 0 #idx * self.batch_size\n",
    "            for i in range(idx * self.batch_size, min((idx + 1) * self.batch_size, len(self.next_words)-1)):\n",
    "                try:\n",
    "                    if (i < len(self.next_words)):\n",
    "                        for t, word in enumerate(self.sentences[i]):\n",
    "                            # Tweak: Since I'm dropping most words for scaling, need to handle 'unmapped' words\n",
    "                            x[arrindex, t] = self.word_index.get(word, len(self.word_index))\n",
    "                        y[arrindex, self.word_index.get(self.next_words[i],len(self.word_index))] = 1\n",
    "                    arrindex = arrindex + 1\n",
    "                except IndexError:\n",
    "                    print(\"Encountered the bug\")\n",
    "                    print(i)\n",
    "                    print(idx)\n",
    "                    print(arrindex)\n",
    "                    print(len(self.next_words))\n",
    "                    print((idx + 1) * self.batch_size < len(self.next_words))\n",
    "            # TODO: instead of reshaping, allocate correct shape initially and reuse\n",
    "            # Need tensors of the actual shape above for input to the embedding layer!\n",
    "            #self.x = self.x.reshape(self.x.shape[0], 10, 1)\n",
    "            return (x, y)\n",
    "            \n",
    "    def buildGenerators(self,train,valid):\n",
    "        lastTraining = ceil(train/100.0*len(self.sentences))\n",
    "        firstValid = lastTraining + 1\n",
    "        lastValid = ceil((train+valid)/100.0*len(self.sentences))\n",
    "        self.train = self.SentenceSequence(self.batch_size, self.sentences[:lastTraining], self.next_words[:lastTraining], self.word_index2, self.maxlen)\n",
    "        self.valid = self.SentenceSequence(self.batch_size, self.sentences[firstValid:lastValid], self.next_words[firstValid:lastValid], self.word_index2, self.maxlen)\n",
    "        self.test = self.SentenceSequence(self.batch_size, self.sentences[lastValid+1:], self.next_words[lastValid+1:], self.word_index2, self.maxlen)\n",
    "\n",
    "    def buildLayers(self):\n",
    "        self.model = keras.models.Sequential()\n",
    "        self.model.add(layers.Embedding((len(self.word_index2)+1),32, input_length=self.maxlen)) # TODO: Is the 10000 here the vocab size, or number of samples?\n",
    "        #self.model.add(layers.Flatten())\n",
    "        #model.add(layers.LSTM(32, input_shape=(10,1)))\n",
    "        #self.model.add(layers.LSTM(32, input_shape=(10,len(self.word_index2)+1), return_sequences=True))\n",
    "        #self.model.add(layers.LSTM(32))\n",
    "        self.model.add(layers.GRU(32, return_sequences=True))\n",
    "        self.model.add(layers.GRU(32)) #, return_sequences=True))\n",
    "        self.model.add(layers.Dropout(0.2))\n",
    "        #self.model.add(layers.Dense(len(self.word_index2), activation='softmax'))\n",
    "        # TimeDistributed is useful if we want to predice *sequences* rather than just one word\n",
    "        #self.model.add(layers.TimeDistributed(layers.Dense(len(self.word_index2))))\n",
    "        self.model.add(layers.Dense(len(self.word_index2)+1, activation='softmax'))\n",
    "        #self.model.add(layers.Activation('softmax'))\n",
    "        self.model.summary()\n",
    "        \n",
    "    def fitModelWithGenerator(self):\n",
    "        optimizer = keras.optimizers.Adamax(lr=0.01)\n",
    "        # So we're training on loss against predicting the next word\n",
    "        self.model.compile(loss='categorical_crossentropy', optimizer=optimizer,\n",
    "                           metrics=['accuracy', 'categorical_accuracy'])\n",
    "        self.model.summary()\n",
    "        self.history = self.model.fit(self.train,\n",
    "                           epochs=self.epochs,\n",
    "                           batch_size=self.batch_size, #32,\n",
    "                           validation_data=self.valid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def plotLoss(m):\n",
    "    plt.clf()\n",
    "    loss = m.history.history['loss']\n",
    "    val_loss = m.history.history['val_loss']\n",
    "\n",
    "    epochs = range(1, len(loss)+1)\n",
    "\n",
    "    loss = m.history.history['loss']\n",
    "    val_loss = m.history.history['val_loss']\n",
    "    epochs = range(1, len(loss) + 1)\n",
    "\n",
    "    plt.plot(epochs, loss, 'bo', label='Training loss')\n",
    "    plt.plot(epochs, val_loss, 'b', label='Validation loss')\n",
    "    plt.title('Training and validation loss')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Loss')\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "        \n",
    "def plotAccuracy(m):\n",
    "    plt.clf()\n",
    "    # no accuracy??? \n",
    "    acc = m.history.history['accuracy']\n",
    "    val_acc = m.history.history['val_accuracy']\n",
    "    epochs = range(1, len(acc)+1)\n",
    "    plt.plot(epochs, acc, 'bo', label='Training acc')\n",
    "    plt.plot(epochs, val_acc, 'b', label='Validation acc')\n",
    "    plt.title('Training and validation accuracy')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Accuracy')\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "    \n",
    "def plotCatAccuracy(m):\n",
    "    plt.clf()\n",
    "    acc = m.history.history['categorical_accuracy']\n",
    "    val_acc = m.history.history['val_categorical_accuracy']\n",
    "    epochs = range(1, len(acc)+1)\n",
    "    plt.plot(epochs, acc, 'bo', label='Training categorical acc')\n",
    "    plt.plot(epochs, val_acc, 'b', label='Validation categorical acc')\n",
    "    plt.title('Training and validation categorical accuracy')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Categorical Accuracy')\n",
    "    plt.legend()\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "def doItFlexibly(box,epochs):\n",
    "    mod = Model(box)\n",
    "    mod.epochs = epochs\n",
    "    mod.fitTokens()\n",
    "    mod.buildGenerators(70,15)\n",
    "    mod.buildLayers()\n",
    "    mod.fitModelWithGenerator()\n",
    "    return mod\n",
    "#advancedBox = WordBox(\"commentdata/advanced\")\n",
    "#advancedM = doItFlexibly(advancedBox,100)\n",
    "#plotLoss(advancedM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#plotAccuracy(advancedM)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Currently training only on sentences that are entirely within the top 10K words. Useful, but we'd like to also make predictions when some priming words are not mapped --- but we also don't want to have UNK be a valid prediction, because there will just be so many of them that it will heavily bias predictions towards UNK.\n",
    "Advanced dataset loss hovering around 4.595, accuracy around 25%, when we can predict UNK and accept UNK inputs....\n",
    "\n",
    "Now let's see now that we've switched to training on any inputs that predict some known word... (this will take longer to train since there are now many more valid training examples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO: currently hard-coded maxlen to 10...\n",
    "# TODO: currently won't work unless there are exactly 10 words\n",
    "def predictNext(model, primer):\n",
    "    prime = primer.split()\n",
    "    if (len(prime) > 10):\n",
    "        return False\n",
    "    # Will feed to batch prediction, with shape (None, maxlen)\n",
    "    arr = np.zeros((1,10), dtype=np.int)\n",
    "    for i in range(0,10):\n",
    "        if prime[i] in model.word_index2:\n",
    "            arr[0][i] = model.word_index2[prime[i]]\n",
    "        else:\n",
    "            arr[0][i] = len(model.word_index2)\n",
    "    print(arr)\n",
    "    return model.model.predict_on_batch(arr)\n",
    "def maxVal(arr):\n",
    "    tmp = 0\n",
    "    for i in range(1,len(arr)):\n",
    "        if arr[i] > arr[tmp]:\n",
    "            tmp = i\n",
    "    return tmp\n",
    "def findWordFromIndexSlowly(model, idx):\n",
    "    for key, value in model.word_index2.items():\n",
    "        if value == idx:\n",
    "            return key\n",
    "    return False\n",
    "def predictNextSplit(model, prime):\n",
    "    # Will feed to batch prediction, with shape (None, maxlen)\n",
    "    arr = np.zeros((1,model.maxlen), dtype=np.int)\n",
    "    for i in range(0,model.maxlen):\n",
    "        if prime[i] in model.word_index2:\n",
    "            arr[0][i] = model.word_index2[prime[i]]\n",
    "        else:\n",
    "            arr[0][i] = len(model.word_index2)\n",
    "    return model.model.predict_on_batch(arr)[0]\n",
    "def next5(model, primer):\n",
    "    prime = primer.split()\n",
    "    if (len(prime) > model.maxlen):\n",
    "        prime = prime[-10:]\n",
    "    elif len(prime) < model.maxlen:\n",
    "        prime = ((\"UNDEF \"*(model.maxlen-len(prime)))+primer).split()\n",
    "    orig = list()\n",
    "    for i in range(0,5):\n",
    "        w = findWordFromIndexSlowly(model, maxVal(predictNextSplit(model, prime)))\n",
    "        prime.append(w)\n",
    "        orig.append(prime.pop(0))\n",
    "    orig.extend(prime)\n",
    "    while (orig[0] == 'UNDEF'):\n",
    "        orig.remove('UNDEF')\n",
    "    return ' '.join(orig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#print(advancedM.word_index2)\n",
    "#print(next5(advancedM, \"the method repeats\"))\n",
    "#print(next5(advancedM, \"the method iterates over\"))\n",
    "#print(next5(advancedM, \"sort the\"))\n",
    "#print(next5(advancedM, \"the same\"))\n",
    "#print(next5(advancedM, \"print the first parameter\"))\n",
    "#print(next5(advancedM, \"standard input\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#rawBox = WordBox(\"commentdata/raw\")\n",
    "#rawM = doItFlexibly(rawBox,100)\n",
    "#plotLoss(rawM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "basicBox = WordBox(\"commentdata/basic\")\n",
    "basicM = doItFlexibly(basicBox,100)\n",
    "plotLoss(basicM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#javarawBox = WordBox(\"commentdata/javaRaw\")\n",
    "#javarawM = doItFlexibly(javarawBox,100)\n",
    "#plotLoss(javarawM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#javacleanBox = WordBox(\"commentdata/javaCleaned\")\n",
    "#javacleanM = doItFlexibly(javacleanBox,100)\n",
    "#plotLoss(javacleanM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#next5(advancedM, \"the method repeats\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#rawM.name = \"Raw Python\"\n",
    "basicM.name = \"Basic Python\"\n",
    "#advancedM.name = \"Advanced Python\"\n",
    "#javarawM.name = \"Raw Java\"\n",
    "#javacleanM.name = \"Clean Java\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "models = [basicM] #[rawM, basicM, advancedM] #, javarawM, javacleanM]\n",
    "def predictAll(str):\n",
    "    for m in models:\n",
    "        print(m.name+\": \"+next5(m, str))\n",
    "for m in models:\n",
    "    prefix = m.name.replace(' ','_')\n",
    "    m.model.save(prefix+\"_shortgru.h5\", save_format='h5')\n",
    "    with open(prefix+\"_shortgru.dict\", \"wb\") as handle:\n",
    "        pickle.dump(m.word_index2, handle)\n",
    "    print('saved '+m.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for m in models:\n",
    "    print(m.name)\n",
    "    m.model.evaluate(m.test, batch_size=m.batch_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"the method repeats\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"method iterates\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"sorts the list and\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"sort the array\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"getter\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"class\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"throws an exception\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"thows an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"throws an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"if an error is encountered\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"logs all\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#for m in models:\n",
    "#    prefix = m.name.replace(' ','_')\n",
    "#    m.model.save(prefix+\"_shortgru.h5\", save_format='h5')\n",
    "#    with open(prefix+\"_shortgru.dict\", \"wb\") as handle:\n",
    "#        pickle.dump(m.word_index2, handle)\n",
    "#    print('saved '+m.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class PredictionsOnly:\n",
    "    def __init__(self, d, m):\n",
    "        self.word_index2 = d\n",
    "        self.model = m\n",
    "\n",
    "def loadModel(prefix):\n",
    "    d = Nil\n",
    "    with open(prefix+\"_shortgru.dict\", \"rb\") as handle:\n",
    "        d = pickle.load(handle)\n",
    "    m = keras.models.load_model(prefix+\"_shortgru.h5\", save_format='h5')\n",
    "    return PredictionsOnly(d, m)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#tmp = loadModel(\"Advanced_Python\")\n",
    "#next5(tmp, \"throws an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"testPhrases\",\"r\") as p:\n",
    "    phrases = p.readlines()\n",
    "\n",
    "for m in models:\n",
    "    prefix = m.name.replace(' ','_')\n",
    "    with open(prefix+\"_gen.txt\",\"w\") as out:\n",
    "        for p in phrases:\n",
    "            s = next5(m,p)\n",
    "            print(s)\n",
    "            out.write(s+\"\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> repro/ShortGRUSingleBasic.py <==
#!/usr/bin/env python
# coding: utf-8

# In[ ]:


import sys
import matplotlib.pyplot as plt
import numpy as np
# if using a Jupyter notebook, includue:
get_ipython().run_line_magic('matplotlib', 'inline')
import time
import keras
from enum import Enum
import keras
import numpy as np
from keras.preprocessing.text import Tokenizer
from keras import layers
from math import floor, ceil
from random import sample
import tensorflow as tf

gpus = tf.config.experimental.list_physical_devices('GPU')
if gpus:
    # Restrict TensorFlow to only use the first GPU
    try:
        # Currently, memory growth needs to be the same across GPUs
        for gpu in gpus:
            tf.config.experimental.set_memory_growth(gpu, True)
        tf.config.experimental.set_virtual_device_configuration(
        gpus[0],
        [tf.config.experimental.VirtualDeviceConfiguration(memory_limit=6144)])
        logical_gpus = tf.config.experimental.list_logical_devices('GPU')
        print(len(gpus), "Physical GPUs,", len(logical_gpus), "Logical GPU")
    except RuntimeError as e:
        # Visible devices must be set before GPUs have been initialized
        print(e)
        # In[2]:
# In[ ]:


class CommentType(Enum):
    OTHER = 1
    WHITESPACE = 2
    PRAGMA = 3
    ENCODING = 4
    LICENSE = 5
    TYPEHINT = 6

class OtherType(Enum):
    MISC = 1
    RST = 2

class CleanAndCount:
    rst = 0
    punc = set(["+","-","=","_",">>",">>>","<<<","<<","*","'","\"","<",">","?","/","\\",",",".","!","@","#","$","%","^","&","(",")","[","]","{","}"])
    puncs = 0
    kinds = dict()
    def __init__(self):
        for k in CommentType:
            self.kinds[k] = 0
    def bumpkind(self,k):
        self.kinds[k] = self.kinds[k] + 1

    def sanitize_and_count(self,s):
        if s.isspace():
            self.bumpkind(CommentType.WHITESPACE)
            return None
        # TODO: Are there comments where c and c+'\n' are both in the data?
        s = s.strip()
        if (s.startswith("coding") or s.startswith("encoding")) and s.endswith("utf-8"):
            self.bumpkind(CommentType.ENCODING)
        elif (s.startswith("vim: ") or s.startswith("pylint: ") or s.startswith("noqa pylint: ") or s.startswith("pragma: ")):
            self.bumpkind(CommentType.PRAGMA)
        elif s.startswith("Licensed under "):
            self.bumpkind(CommentType.LICENSE)
        elif s.startswith("type:"):
            self.bumpkind(CommentType.TYPEHINT)
        else:
            self.bumpkind(CommentType.OTHER)
            if (".." in s and "::" in s):
                self.rst = self.rst + 1
            if (s in self.punc):
                self.puncs = self.puncs + 1
        return s
    # later should refactor to just clean and classify, so it can be reused for counting and filtering

    def __str__(self):
        return f"rst: {self.rst}, puncs: {self.puncs}, kinds: {(self.kinds)}"

class WordBox:
    def __init__(self, filename):
        self.filename = filename
        f = open(filename, "r", encoding="utf-8")
        lines = f.readlines()
        f.close()

        # Eventually the strings need to be embedded as integers, so we need to know what to do with them.  We need to know how many words there are, and we also need to know about outliers we can toss.
        # Note a subtlety with [str.split()](https://docs.python.org/3/library/stdtypes.html?highlight=split#str.split) below: passing space as the delimeter results in about 1.6 million empty splits. So it's important that we just use the general "consecutive whitespace" split default (no args). The original passed ```' '``` as the delimeter, which both lengthened lines and skewed distribution significantly.
        # find length of longest line, number of words total
        maxlen = 0
        wordcount = {'' : 0}
        for line in lines:
            words = line.split()
            maxlen = max(maxlen,len(words))
            for word in words:
                if word in wordcount:
                    wordcount[word] = wordcount[word] + 1
                else:
                    wordcount[word] = 1
        # Note that we haven't actually done further filtering; lots of these
        # "words" contain punctuation
        self.maxlen = maxlen
        self.wordcount = wordcount
        kvpairs = wordcount.items()
        self.kvsorted = sorted(kvpairs, key=lambda x: x[1], reverse=True)

        self.ndirect = len(lines)

        repeats = dict()
        for line in lines:
            if line in repeats:
                repeats[line] = repeats[line] + 1
            else:
                repeats[line] = 1

        self.repeats = repeats

        cac = CleanAndCount()
        cleaned = list()
        for l in lines:
            cleaned.append(cac.sanitize_and_count(l))

        # Let's see how many duplicate *cleaned* comments we have
        crepeats = dict()
        for line in cleaned:
            if line in crepeats:
                crepeats[line] = crepeats[line] + 1
            else:
                crepeats[line] = 1
        self.crepeats = crepeats

        cwordcount = {'' : 0}
        for line in cleaned:
            if line == None:
                continue
            words = line.split()
            maxlen = max(maxlen,len(words))
            for word in words:
                if word in cwordcount:
                    cwordcount[word] = cwordcount[word] + 1
                else:
                    cwordcount[word] = 1
        self.cwordcount = cwordcount

    def miscStats(self):
        vals = self.wordcount.values()
        print(len(vals))
        print(len(list(filter((lambda x: x > 1),vals))))
        print(len(list(filter((lambda x: x > 2),vals))))
        print(len(list(filter((lambda x: x > 3),vals))))
        print(len(list(filter((lambda x: x > 10),vals))))
        print(len(list(filter((lambda x: x > 100),vals))))
        print(str(self.ndirect)+" total lines")
        print(str(len(self.repeats))+" lines after removing exact duplicates")

        print("Raw comments: "+str((self.ndirect)))
        print("De-duplicated comments: "+str(len(self.repeats)))
        print("% duplicates: "+str(((self.ndirect-len(self.repeats))/self.ndirect)))

        print("De-duplicated *normalized* comments: "+str(len(self.crepeats)))
        print("% *normalized* duplicates: "+str(((self.ndirect-len(self.crepeats))/self.ndirect)))


    def plotTop(self):
        plt.hist(sorted(list(filter((lambda x: x > 100), self.wordcount.values()))),100,log=True)
    def showTopRepeats(self,n):
        print(sorted(self.repeats.items(), key=lambda x: x[1], reverse=True)[:n])
    def showTopCleanedRepeats(self,n):
        print(sorted(self.crepeats.items(), key=lambda x: x[1], reverse=True)[:n])


# In[ ]:


import os
import math

class Model:
    def __init__(self,wbox):
        self.sentences = []
        self.next_words = []
        self.maxlen = 10
        self.step = 2
        # Let's use the "cleaned" word counts (i.e., after deduplication)
        self.filtered = set(filter((lambda w: wbox.cwordcount[w] > 10), wbox.cwordcount.keys()))
        self.wbox = wbox
        # Choose a batch size depending on available physical RAM
        # memory calculation based on https://stackoverflow.com/questions/22102999/get-total-physical-memory-in-python/28161352#28161352
        # Based on number of bytes available, estimate how many inputs+outputs would fit in half of RAM
        # and take the next lowest power of 2 (the estimate is very rough)
        #mem_bytes = os.sysconf('SC_PAGE_SIZE') * os.sysconf('SC_PHYS_PAGES')
        #estimated_inputs = mem_bytes/2/(self.maxlen*10001*8) # maxlen * |dict| * |uint8|
        #self.batch_size = 2**(math.floor(math.log2(estimated_inputs)))
        #print("Chose batch size "+str(self.batch_size)+" based on "+str(mem_bytes/(1024.**3))+"GB RAM")
        # Using a huge batch size makes the training process very slow (fewer updates to weights per epoch)
        # Using small batch sizes makes the gradient estimate bad, and loss only increases.
        self.batch_size = 512 #256
        self.epochs = 35

    def fitTokens(self):
        print("Building dictionary from Keras Tokenizer at "+time.asctime())
        tokenizer = Tokenizer(num_words = 10000) # Note this will be much smaller than the 121K above... Could try len(words), but need to one-hot encode output
        #tokenizer = Tokenizer(num_words = len(words)) # Note this will be much smaller than the 121K above...

        dropNone = list(filter((lambda x: x != None), self.wbox.crepeats))

        # This shuffles the list randomly, such that any slice of the result is a valid random subsample.
        # This means we can split this 80/10/10 training/validation/test by range.
        dropNone = sample(dropNone, len(dropNone))

        tokenizer.fit_on_texts(dropNone)

        # One-hot takes gobs of memory, so.... can't do that
        #one_hot_results = tokenizer.texts_to_matrix(dropNone, mode='binary')
        word_index2 = tokenizer.word_index
        print("Dictionary built from Keras Tokenizer at "+time.asctime())
        print('Found %s unique tokens.' % len(word_index2))
        print("Fixing for the fact that num_words doesn't work")

        # per https://github.com/keras-team/keras/issues/8092#issuecomment-372833486
        tokenizer.word_index={e:i for e,i in tokenizer.word_index.items() if i <= 10000} # word index is sorted most frequent to least
        tokenizer.word_index[tokenizer.oov_token] = 10000+1
        self.word_index2 = tokenizer.word_index
        print('Trimmed to %s unique tokens.' % len(self.word_index2))

        print("Generating training data at "+time.asctime())
        # Let's only select training sets where all words are learned for now, to keep data small. This will cause issues later.
        self.sentences = []
        self.next_words = []
        discards = 0
        sentences_with_discards = 0
        for l in dropNone: # self.crepeats with the Nones removed
            words = l.split()
            localDiscard = False
            for i in range(-self.maxlen+1,len(words)-self.maxlen, self.step):
                #if all((w in self.word_index2) for w in words[i: i+self.maxlen+1]):
                # We'll train on anything that predicts a word in the dictionary,
                # regardless of how many 'missing' words are in the input
                if words[i+self.maxlen] in self.word_index2:
                    if i >= 0:
                        self.sentences.append(words[i: i+self.maxlen])
                    else:
                        # Use a dummy sequence that won't be in the dictionary; punctuation was already filtered out
                        lst = (("@#$ "*(-i))).split()
                        lst.extend(words[:i+self.maxlen])
                        self.sentences.append(lst)
                    self.next_words.append(words[i+self.maxlen])
                else:
                    localDiscard = True
                    discards = discards + 1
            if localDiscard == True:
                sentences_with_discards = sentences_with_discards + 1
        print("Original number of input sentences: ",len(self.wbox.crepeats))
        print('Number of usable sequences:', len(self.sentences))
        print("Sentences with discards: ",sentences_with_discards)
        print("Total sequences discarded: ", discards)
        print("Done generating training data at "+time.asctime())


    class SentenceSequence(keras.utils.Sequence):
        """A TensorFlow Sequence class for piece-wise training without allocating arrays for the full dataset at once. Trades space for time."""
        def __init__(self, batch_size, sentences, next_words, word_index, maxlen):
            self.batch_size = batch_size
            # Shuffle sentences randomly
            #self.sentences = random.sample(sentences, len(sentences))
            # TODO: Need to do simultaneous shuffle on sentences and words! Or, put code to generate next_words here, *after* shuffling sentences
            # TODO: actually, the shuffle should be done outside this sequence: I can use random.sample on the whole of sentences, and that's supposed to be adequate to ensure any subslice is a valid random sample (https://docs.python.org/3/library/random.html#random.sample): so sample the whole population, then split 80/20 or 90/10 for validation, and put the validation in a second generator. For that matter, should also split off testing data that way.
            self.sentences = sentences
            self.next_words = next_words
            self.word_index = word_index
            self.maxlen = maxlen

        def __len__(self):
            return ceil(len(self.sentences) / self.batch_size)

        def __getitem__(self, idx):
            # Because the output uses one-hot encoding, need to use |dictionary|+1 so the last value is undef token
            # It feels a bit wasteful to reallocate on every call instead of reusing memory, but really the alternative requires explicitly resetting lots of things to 0, so it's probably not a terrible penalty
            if (idx+1)*self.batch_size >= len(self.next_words):
                x = np.zeros((len(self.sentences) % self.batch_size, self.maxlen), dtype=np.int)
                y = np.zeros((len(self.sentences) % self.batch_size, len(self.word_index)+1), dtype=np.int)
            else:
                x = np.zeros((self.batch_size, self.maxlen), dtype=np.int)
                y = np.zeros((self.batch_size, len(self.word_index)+1), dtype=np.int)
            arrindex = 0 #idx * self.batch_size
            for i in range(idx * self.batch_size, min((idx + 1) * self.batch_size, len(self.next_words)-1)):
                try:
                    if (i < len(self.next_words)):
                        for t, word in enumerate(self.sentences[i]):
                            # Tweak: Since I'm dropping most words for scaling, need to handle 'unmapped' words
                            x[arrindex, t] = self.word_index.get(word, len(self.word_index))
                        y[arrindex, self.word_index.get(self.next_words[i],len(self.word_index))] = 1
                    arrindex = arrindex + 1
                except IndexError:
                    print("Encountered the bug")
                    print(i)
                    print(idx)
                    print(arrindex)
                    print(len(self.next_words))
                    print((idx + 1) * self.batch_size < len(self.next_words))
            # TODO: instead of reshaping, allocate correct shape initially and reuse
            # Need tensors of the actual shape above for input to the embedding layer!
            #self.x = self.x.reshape(self.x.shape[0], 10, 1)
            return (x, y)

    def buildGenerators(self,train,valid):
        lastTraining = ceil(train/100.0*len(self.sentences))
        firstValid = lastTraining + 1
        lastValid = ceil((train+valid)/100.0*len(self.sentences))
        self.train = self.SentenceSequence(self.batch_size, self.sentences[:lastTraining], self.next_words[:lastTraining], self.word_index2, self.maxlen)
        self.valid = self.SentenceSequence(self.batch_size, self.sentences[firstValid:lastValid], self.next_words[firstValid:lastValid], self.word_index2, self.maxlen)
        self.test = self.SentenceSequence(self.batch_size, self.sentences[lastValid+1:], self.next_words[lastValid+1:], self.word_index2, self.maxlen)

    def buildLayers(self):
        self.model = keras.models.Sequential()
        self.model.add(layers.Embedding((len(self.word_index2)+1),32, input_length=self.maxlen)) # TODO: Is the 10000 here the vocab size, or number of samples?
        #self.model.add(layers.Flatten())
        #model.add(layers.LSTM(32, input_shape=(10,1)))
        #self.model.add(layers.LSTM(32, input_shape=(10,len(self.word_index2)+1), return_sequences=True))
        #self.model.add(layers.LSTM(32))
        self.model.add(layers.GRU(32, return_sequences=True))
        self.model.add(layers.GRU(32)) #, return_sequences=True))
        self.model.add(layers.Dropout(0.2))
        #self.model.add(layers.Dense(len(self.word_index2), activation='softmax'))
        # TimeDistributed is useful if we want to predice *sequences* rather than just one word
        #self.model.add(layers.TimeDistributed(layers.Dense(len(self.word_index2))))
        self.model.add(layers.Dense(len(self.word_index2)+1, activation='softmax'))
        #self.model.add(layers.Activation('softmax'))
        self.model.summary()

    def fitModelWithGenerator(self):
        optimizer = keras.optimizers.Adamax(lr=0.01)
        # So we're training on loss against predicting the next word
        self.model.compile(loss='categorical_crossentropy', optimizer=optimizer,
                           metrics=['accuracy', 'categorical_accuracy'])
        self.model.summary()
        self.history = self.model.fit(self.train,
                           epochs=self.epochs,
                           batch_size=self.batch_size, #32,
                           validation_data=self.valid)


# In[ ]:


import matplotlib.pyplot as plt

def plotLoss(m):
    plt.clf()
    loss = m.history.history['loss']
    val_loss = m.history.history['val_loss']

    epochs = range(1, len(loss)+1)

    loss = m.history.history['loss']
    val_loss = m.history.history['val_loss']
    epochs = range(1, len(loss) + 1)

    plt.plot(epochs, loss, 'bo', label='Training loss')
    plt.plot(epochs, val_loss, 'b', label='Validation loss')
    plt.title('Training and validation loss')
    plt.xlabel('Epochs')
    plt.ylabel('Loss')
    plt.legend()
    plt.show()

def plotAccuracy(m):
    plt.clf()
    # no accuracy???
    acc = m.history.history['accuracy']
    val_acc = m.history.history['val_accuracy']
    epochs = range(1, len(acc)+1)
    plt.plot(epochs, acc, 'bo', label='Training acc')
    plt.plot(epochs, val_acc, 'b', label='Validation acc')
    plt.title('Training and validation accuracy')
    plt.xlabel('Epochs')
    plt.ylabel('Accuracy')
    plt.legend()
    plt.show()

def plotCatAccuracy(m):
    plt.clf()
    acc = m.history.history['categorical_accuracy']
    val_acc = m.history.history['val_categorical_accuracy']
    epochs = range(1, len(acc)+1)
    plt.plot(epochs, acc, 'bo', label='Training categorical acc')
    plt.plot(epochs, val_acc, 'b', label='Validation categorical acc')
    plt.title('Training and validation categorical accuracy')
    plt.xlabel('Epochs')
    plt.ylabel('Categorical Accuracy')
    plt.legend()
    plt.show()


# In[ ]:


def doItFlexibly(box,epochs):
    mod = Model(box)
    mod.epochs = epochs
    mod.fitTokens()
    mod.buildGenerators(70,15)
    mod.buildLayers()
    mod.fitModelWithGenerator()
    return mod
#advancedBox = WordBox("commentdata/advanced")
#advancedM = doItFlexibly(advancedBox,100)
#plotLoss(advancedM)


# In[ ]:


#plotAccuracy(advancedM)


# Currently training only on sentences that are entirely within the top 10K words. Useful, but we'd like to also make predictions when some priming words are not mapped --- but we also don't want to have UNK be a valid prediction, because there will just be so many of them that it will heavily bias predictions towards UNK.
# Advanced dataset loss hovering around 4.595, accuracy around 25%, when we can predict UNK and accept UNK inputs....
#
# Now let's see now that we've switched to training on any inputs that predict some known word... (this will take longer to train since there are now many more valid training examples)

# In[ ]:


# TODO: currently hard-coded maxlen to 10...
# TODO: currently won't work unless there are exactly 10 words
def predictNext(model, primer):
    prime = primer.split()
    if (len(prime) > 10):
        return False
    # Will feed to batch prediction, with shape (None, maxlen)
    arr = np.zeros((1,10), dtype=np.int)
    for i in range(0,10):
        if prime[i] in model.word_index2:
            arr[0][i] = model.word_index2[prime[i]]
        else:
            arr[0][i] = len(model.word_index2)
    print(arr)
    return model.model.predict_on_batch(arr)
def maxVal(arr):
    tmp = 0
    for i in range(1,len(arr)):
        if arr[i] > arr[tmp]:
            tmp = i
    return tmp
def findWordFromIndexSlowly(model, idx):
    for key, value in model.word_index2.items():
        if value == idx:
            return key
    return False
def predictNextSplit(model, prime):
    # Will feed to batch prediction, with shape (None, maxlen)
    arr = np.zeros((1,model.maxlen), dtype=np.int)
    for i in range(0,model.maxlen):
        if prime[i] in model.word_index2:
            arr[0][i] = model.word_index2[prime[i]]
        else:
            arr[0][i] = len(model.word_index2)
    return model.model.predict_on_batch(arr)[0]
def next5(model, primer):
    prime = primer.split()
    if (len(prime) > model.maxlen):
        prime = prime[-10:]
    elif len(prime) < model.maxlen:
        prime = (("UNDEF "*(model.maxlen-len(prime)))+primer).split()
    orig = list()
    for i in range(0,5):
        w = findWordFromIndexSlowly(model, maxVal(predictNextSplit(model, prime)))
        prime.append(w)
        orig.append(prime.pop(0))
    orig.extend(prime)
    while (orig[0] == 'UNDEF'):
        orig.remove('UNDEF')
    return ' '.join(orig)


# In[ ]:


#print(advancedM.word_index2)
#print(next5(advancedM, "the method repeats"))
#print(next5(advancedM, "the method iterates over"))
#print(next5(advancedM, "sort the"))
#print(next5(advancedM, "the same"))
#print(next5(advancedM, "print the first parameter"))
#print(next5(advancedM, "standard input"))


# In[ ]:


#rawBox = WordBox("commentdata/raw")
#rawM = doItFlexibly(rawBox,100)
#plotLoss(rawM)


# In[ ]:


basicBox = WordBox("commentdata/basic")
basicM = doItFlexibly(basicBox,100)
plotLoss(basicM)


# In[ ]:


#javarawBox = WordBox("commentdata/javaRaw")
#javarawM = doItFlexibly(javarawBox,100)
#plotLoss(javarawM)


# In[ ]:


#javacleanBox = WordBox("commentdata/javaCleaned")
#javacleanM = doItFlexibly(javacleanBox,100)
#plotLoss(javacleanM)


# In[ ]:





# In[ ]:


#next5(advancedM, "the method repeats")


# In[ ]:


#rawM.name = "Raw Python"
basicM.name = "Basic Python"
#advancedM.name = "Advanced Python"
#javarawM.name = "Raw Java"
#javacleanM.name = "Clean Java"


# In[ ]:


import pickle
models = [basicM] #[rawM, basicM, advancedM] #, javarawM, javacleanM]
def predictAll(str):
    for m in models:
        print(m.name+": "+next5(m, str))
for m in models:
    prefix = m.name.replace(' ','_')
    m.model.save(prefix+"_shortgru.h5", save_format='h5')
    with open(prefix+"_shortgru.dict", "wb") as handle:
        pickle.dump(m.word_index2, handle)
    print('saved '+m.name)


# In[ ]:


for m in models:
    print(m.name)
    m.model.evaluate(m.test, batch_size=m.batch_size)


# In[ ]:


#predictAll("the method repeats")


# In[ ]:


#predictAll("method iterates")


# In[ ]:


#predictAll("sorts the list and")


# In[ ]:


#predictAll("")


# In[ ]:


#predictAll("sort the array")


# In[ ]:


#predictAll("getter")


# In[ ]:


#predictAll("class")


# In[ ]:


#predictAll("throws an exception")


# In[ ]:


#predictAll("thows an exception if")


# In[ ]:


#predictAll("throws an exception if")


# In[ ]:


#predictAll("if an error is encountered")


# In[ ]:


#predictAll("logs all")


# In[ ]:


#for m in models:
#    prefix = m.name.replace(' ','_')
#    m.model.save(prefix+"_shortgru.h5", save_format='h5')
#    with open(prefix+"_shortgru.dict", "wb") as handle:
#        pickle.dump(m.word_index2, handle)
#    print('saved '+m.name)


# In[ ]:


class PredictionsOnly:
    def __init__(self, d, m):
        self.word_index2 = d
        self.model = m

def loadModel(prefix):
    d = Nil
    with open(prefix+"_shortgru.dict", "rb") as handle:
        d = pickle.load(handle)
    m = keras.models.load_model(prefix+"_shortgru.h5", save_format='h5')
    return PredictionsOnly(d, m)


# In[ ]:


#tmp = loadModel("Advanced_Python")
#next5(tmp, "throws an exception if")


# In[ ]:


with open("testPhrases","r") as p:
    phrases = p.readlines()

for m in models:
    prefix = m.name.replace(' ','_')
    with open(prefix+"_gen.txt","w") as out:
        for p in phrases:
            s = next5(m,p)
            print(s)
            out.write(s+"\n")


# In[ ]:


==> repro/ShortGRUadvanced.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Using TensorFlow backend.\n"
     ]
    }
   ],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "# if using a Jupyter notebook, includue:\n",
    "%matplotlib inline\n",
    "import time\n",
    "import keras\n",
    "from enum import Enum\n",
    "import keras\n",
    "import numpy as np\n",
    "from keras.preprocessing.text import Tokenizer\n",
    "from keras import layers\n",
    "from math import floor, ceil\n",
    "from random import sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "class CommentType(Enum):\n",
    "    OTHER = 1\n",
    "    WHITESPACE = 2\n",
    "    PRAGMA = 3\n",
    "    ENCODING = 4\n",
    "    LICENSE = 5\n",
    "    TYPEHINT = 6\n",
    "\n",
    "class OtherType(Enum):\n",
    "    MISC = 1\n",
    "    RST = 2\n",
    "\n",
    "class CleanAndCount:\n",
    "    rst = 0\n",
    "    punc = set([\"+\",\"-\",\"=\",\"_\",\">>\",\">>>\",\"<<<\",\"<<\",\"*\",\"'\",\"\\\"\",\"<\",\">\",\"?\",\"/\",\"\\\\\",\",\",\".\",\"!\",\"@\",\"#\",\"$\",\"%\",\"^\",\"&\",\"(\",\")\",\"[\",\"]\",\"{\",\"}\"])\n",
    "    puncs = 0\n",
    "    kinds = dict()\n",
    "    def __init__(self):\n",
    "        for k in CommentType:\n",
    "            self.kinds[k] = 0\n",
    "    def bumpkind(self,k):\n",
    "        self.kinds[k] = self.kinds[k] + 1\n",
    "    \n",
    "    def sanitize_and_count(self,s):\n",
    "        if s.isspace():\n",
    "            self.bumpkind(CommentType.WHITESPACE)\n",
    "            return None\n",
    "        # TODO: Are there comments where c and c+'\\n' are both in the data?\n",
    "        s = s.strip()\n",
    "        if (s.startswith(\"coding\") or s.startswith(\"encoding\")) and s.endswith(\"utf-8\"):\n",
    "            self.bumpkind(CommentType.ENCODING)\n",
    "        elif (s.startswith(\"vim: \") or s.startswith(\"pylint: \") or s.startswith(\"noqa pylint: \") or s.startswith(\"pragma: \")):\n",
    "            self.bumpkind(CommentType.PRAGMA)\n",
    "        elif s.startswith(\"Licensed under \"):\n",
    "            self.bumpkind(CommentType.LICENSE)\n",
    "        elif s.startswith(\"type:\"):\n",
    "            self.bumpkind(CommentType.TYPEHINT)\n",
    "        else:\n",
    "            self.bumpkind(CommentType.OTHER)\n",
    "            if (\"..\" in s and \"::\" in s):\n",
    "                self.rst = self.rst + 1\n",
    "            if (s in self.punc):\n",
    "                self.puncs = self.puncs + 1\n",
    "        return s\n",
    "    # later should refactor to just clean and classify, so it can be reused for counting and filtering\n",
    "    \n",
    "    def __str__(self):\n",
    "        return f\"rst: {self.rst}, puncs: {self.puncs}, kinds: {(self.kinds)}\"\n",
    "\n",
    "class WordBox:\n",
    "    def __init__(self, filename):\n",
    "        self.filename = filename\n",
    "        f = open(filename, \"r\", encoding=\"utf-8\")\n",
    "        lines = f.readlines()\n",
    "        f.close()\n",
    "        \n",
    "        # Eventually the strings need to be embedded as integers, so we need to know what to do with them.  We need to know how many words there are, and we also need to know about outliers we can toss.\n",
    "        # Note a subtlety with [str.split()](https://docs.python.org/3/library/stdtypes.html?highlight=split#str.split) below: passing space as the delimeter results in about 1.6 million empty splits. So it's important that we just use the general \"consecutive whitespace\" split default (no args). The original passed ```' '``` as the delimeter, which both lengthened lines and skewed distribution significantly.\n",
    "        # find length of longest line, number of words total\n",
    "        maxlen = 0\n",
    "        wordcount = {'' : 0}\n",
    "        for line in lines:\n",
    "            words = line.split()\n",
    "            maxlen = max(maxlen,len(words))\n",
    "            for word in words:\n",
    "                if word in wordcount:\n",
    "                    wordcount[word] = wordcount[word] + 1\n",
    "                else:\n",
    "                    wordcount[word] = 1\n",
    "        # Note that we haven't actually done further filtering; lots of these\n",
    "        # \"words\" contain punctuation\n",
    "        self.maxlen = maxlen\n",
    "        self.wordcount = wordcount\n",
    "        kvpairs = wordcount.items()\n",
    "        self.kvsorted = sorted(kvpairs, key=lambda x: x[1], reverse=True)\n",
    "        \n",
    "        self.ndirect = len(lines)\n",
    "        \n",
    "        repeats = dict()\n",
    "        for line in lines:\n",
    "            if line in repeats:\n",
    "                repeats[line] = repeats[line] + 1\n",
    "            else:\n",
    "                repeats[line] = 1\n",
    "                \n",
    "        self.repeats = repeats\n",
    "        \n",
    "        cac = CleanAndCount()\n",
    "        cleaned = list()\n",
    "        for l in lines:\n",
    "            cleaned.append(cac.sanitize_and_count(l))\n",
    "            \n",
    "        # Let's see how many duplicate *cleaned* comments we have\n",
    "        crepeats = dict()\n",
    "        for line in cleaned:\n",
    "            if line in crepeats:\n",
    "                crepeats[line] = crepeats[line] + 1\n",
    "            else:\n",
    "                crepeats[line] = 1\n",
    "        self.crepeats = crepeats\n",
    "        \n",
    "        cwordcount = {'' : 0}\n",
    "        for line in cleaned:\n",
    "            if line == None:\n",
    "                continue\n",
    "            words = line.split()\n",
    "            maxlen = max(maxlen,len(words))\n",
    "            for word in words:\n",
    "                if word in cwordcount:\n",
    "                    cwordcount[word] = cwordcount[word] + 1\n",
    "                else:\n",
    "                    cwordcount[word] = 1\n",
    "        self.cwordcount = cwordcount\n",
    "            \n",
    "    def miscStats(self):\n",
    "        vals = self.wordcount.values()\n",
    "        print(len(vals))\n",
    "        print(len(list(filter((lambda x: x > 1),vals))))\n",
    "        print(len(list(filter((lambda x: x > 2),vals))))\n",
    "        print(len(list(filter((lambda x: x > 3),vals))))\n",
    "        print(len(list(filter((lambda x: x > 10),vals))))\n",
    "        print(len(list(filter((lambda x: x > 100),vals))))\n",
    "        print(str(self.ndirect)+\" total lines\")\n",
    "        print(str(len(self.repeats))+\" lines after removing exact duplicates\")\n",
    "        \n",
    "        print(\"Raw comments: \"+str((self.ndirect)))\n",
    "        print(\"De-duplicated comments: \"+str(len(self.repeats)))\n",
    "        print(\"% duplicates: \"+str(((self.ndirect-len(self.repeats))/self.ndirect)))\n",
    "\n",
    "        print(\"De-duplicated *normalized* comments: \"+str(len(self.crepeats)))\n",
    "        print(\"% *normalized* duplicates: \"+str(((self.ndirect-len(self.crepeats))/self.ndirect)))\n",
    "\n",
    "        \n",
    "    def plotTop(self):\n",
    "        plt.hist(sorted(list(filter((lambda x: x > 100), self.wordcount.values()))),100,log=True)\n",
    "    def showTopRepeats(self,n):\n",
    "        print(sorted(self.repeats.items(), key=lambda x: x[1], reverse=True)[:n])\n",
    "    def showTopCleanedRepeats(self,n):\n",
    "        print(sorted(self.crepeats.items(), key=lambda x: x[1], reverse=True)[:n])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import math\n",
    "\n",
    "class Model:\n",
    "    def __init__(self,wbox):\n",
    "        self.sentences = []\n",
    "        self.next_words = []\n",
    "        self.maxlen = 10\n",
    "        self.step = 2\n",
    "        # Let's use the \"cleaned\" word counts (i.e., after deduplication)\n",
    "        self.filtered = set(filter((lambda w: wbox.cwordcount[w] > 10), wbox.cwordcount.keys()))\n",
    "        self.wbox = wbox\n",
    "        # Choose a batch size depending on available physical RAM\n",
    "        # memory calculation based on https://stackoverflow.com/questions/22102999/get-total-physical-memory-in-python/28161352#28161352\n",
    "        # Based on number of bytes available, estimate how many inputs+outputs would fit in half of RAM\n",
    "        # and take the next lowest power of 2 (the estimate is very rough) \n",
    "        #mem_bytes = os.sysconf('SC_PAGE_SIZE') * os.sysconf('SC_PHYS_PAGES')\n",
    "        #estimated_inputs = mem_bytes/2/(self.maxlen*10001*8) # maxlen * |dict| * |uint8|\n",
    "        #self.batch_size = 2**(math.floor(math.log2(estimated_inputs)))\n",
    "        #print(\"Chose batch size \"+str(self.batch_size)+\" based on \"+str(mem_bytes/(1024.**3))+\"GB RAM\")\n",
    "        # Using a huge batch size makes the training process very slow (fewer updates to weights per epoch)\n",
    "        # Using small batch sizes makes the gradient estimate bad, and loss only increases.\n",
    "        self.batch_size = 512 #256\n",
    "        self.epochs = 35\n",
    "\n",
    "    def fitTokens(self):\n",
    "        print(\"Building dictionary from Keras Tokenizer at \"+time.asctime())\n",
    "        tokenizer = Tokenizer(num_words = 10000) # Note this will be much smaller than the 121K above... Could try len(words), but need to one-hot encode output\n",
    "        #tokenizer = Tokenizer(num_words = len(words)) # Note this will be much smaller than the 121K above...\n",
    "\n",
    "        dropNone = list(filter((lambda x: x != None), self.wbox.crepeats))\n",
    "        \n",
    "        # This shuffles the list randomly, such that any slice of the result is a valid random subsample.\n",
    "        # This means we can split this 80/10/10 training/validation/test by range.\n",
    "        dropNone = sample(dropNone, len(dropNone))\n",
    "\n",
    "        tokenizer.fit_on_texts(dropNone)\n",
    "\n",
    "        # One-hot takes gobs of memory, so.... can't do that\n",
    "        #one_hot_results = tokenizer.texts_to_matrix(dropNone, mode='binary')\n",
    "        word_index2 = tokenizer.word_index\n",
    "        print(\"Dictionary built from Keras Tokenizer at \"+time.asctime())\n",
    "        print('Found %s unique tokens.' % len(word_index2))\n",
    "        print(\"Fixing for the fact that num_words doesn't work\")\n",
    "\n",
    "        # per https://github.com/keras-team/keras/issues/8092#issuecomment-372833486\n",
    "        tokenizer.word_index={e:i for e,i in tokenizer.word_index.items() if i <= 10000} # word index is sorted most frequent to least\n",
    "        tokenizer.word_index[tokenizer.oov_token] = 10000+1\n",
    "        self.word_index2 = tokenizer.word_index\n",
    "        print('Trimmed to %s unique tokens.' % len(self.word_index2))\n",
    "\n",
    "        print(\"Generating training data at \"+time.asctime())\n",
    "        # Let's only select training sets where all words are learned for now, to keep data small. This will cause issues later.\n",
    "        self.sentences = []\n",
    "        self.next_words = []\n",
    "        discards = 0\n",
    "        sentences_with_discards = 0\n",
    "        for l in dropNone: # self.crepeats with the Nones removed\n",
    "            words = l.split()\n",
    "            localDiscard = False\n",
    "            for i in range(-self.maxlen+1,len(words)-self.maxlen, self.step):\n",
    "                #if all((w in self.word_index2) for w in words[i: i+self.maxlen+1]):\n",
    "                # We'll train on anything that predicts a word in the dictionary,\n",
    "                # regardless of how many 'missing' words are in the input\n",
    "                if words[i+self.maxlen] in self.word_index2:\n",
    "                    if i >= 0:\n",
    "                        self.sentences.append(words[i: i+self.maxlen])\n",
    "                    else:\n",
    "                        # Use a dummy sequence that won't be in the dictionary; punctuation was already filtered out\n",
    "                        lst = ((\"@#$ \"*(-i))).split()\n",
    "                        lst.extend(words[:i+self.maxlen])\n",
    "                        self.sentences.append(lst)\n",
    "                    self.next_words.append(words[i+self.maxlen])\n",
    "                else:\n",
    "                    localDiscard = True\n",
    "                    discards = discards + 1\n",
    "            if localDiscard == True:\n",
    "                sentences_with_discards = sentences_with_discards + 1\n",
    "        print(\"Original number of input sentences: \",len(self.wbox.crepeats))\n",
    "        print('Number of usable sequences:', len(self.sentences))\n",
    "        print(\"Sentences with discards: \",sentences_with_discards)\n",
    "        print(\"Total sequences discarded: \", discards)\n",
    "        print(\"Done generating training data at \"+time.asctime())\n",
    "\n",
    "        \n",
    "    class SentenceSequence(keras.utils.Sequence):\n",
    "        \"\"\"A TensorFlow Sequence class for piece-wise training without allocating arrays for the full dataset at once. Trades space for time.\"\"\"\n",
    "        def __init__(self, batch_size, sentences, next_words, word_index, maxlen):\n",
    "            self.batch_size = batch_size\n",
    "            # Shuffle sentences randomly\n",
    "            #self.sentences = random.sample(sentences, len(sentences))\n",
    "            # TODO: Need to do simultaneous shuffle on sentences and words! Or, put code to generate next_words here, *after* shuffling sentences\n",
    "            # TODO: actually, the shuffle should be done outside this sequence: I can use random.sample on the whole of sentences, and that's supposed to be adequate to ensure any subslice is a valid random sample (https://docs.python.org/3/library/random.html#random.sample): so sample the whole population, then split 80/20 or 90/10 for validation, and put the validation in a second generator. For that matter, should also split off testing data that way.\n",
    "            self.sentences = sentences\n",
    "            self.next_words = next_words\n",
    "            self.word_index = word_index\n",
    "            self.maxlen = maxlen\n",
    "            \n",
    "        def __len__(self):\n",
    "            return ceil(len(self.sentences) / self.batch_size)\n",
    "        \n",
    "        def __getitem__(self, idx):\n",
    "            # Because the output uses one-hot encoding, need to use |dictionary|+1 so the last value is undef token\n",
    "            # It feels a bit wasteful to reallocate on every call instead of reusing memory, but really the alternative requires explicitly resetting lots of things to 0, so it's probably not a terrible penalty\n",
    "            if (idx+1)*self.batch_size >= len(self.next_words):\n",
    "                x = np.zeros((len(self.sentences) % self.batch_size, self.maxlen), dtype=np.int)\n",
    "                y = np.zeros((len(self.sentences) % self.batch_size, len(self.word_index)+1), dtype=np.int)\n",
    "            else:\n",
    "                x = np.zeros((self.batch_size, self.maxlen), dtype=np.int)\n",
    "                y = np.zeros((self.batch_size, len(self.word_index)+1), dtype=np.int)\n",
    "            arrindex = 0 #idx * self.batch_size\n",
    "            for i in range(idx * self.batch_size, min((idx + 1) * self.batch_size, len(self.next_words)-1)):\n",
    "                try:\n",
    "                    if (i < len(self.next_words)):\n",
    "                        for t, word in enumerate(self.sentences[i]):\n",
    "                            # Tweak: Since I'm dropping most words for scaling, need to handle 'unmapped' words\n",
    "                            x[arrindex, t] = self.word_index.get(word, len(self.word_index))\n",
    "                        y[arrindex, self.word_index.get(self.next_words[i],len(self.word_index))] = 1\n",
    "                    arrindex = arrindex + 1\n",
    "                except IndexError:\n",
    "                    print(\"Encountered the bug\")\n",
    "                    print(i)\n",
    "                    print(idx)\n",
    "                    print(arrindex)\n",
    "                    print(len(self.next_words))\n",
    "                    print((idx + 1) * self.batch_size < len(self.next_words))\n",
    "            # TODO: instead of reshaping, allocate correct shape initially and reuse\n",
    "            # Need tensors of the actual shape above for input to the embedding layer!\n",
    "            #self.x = self.x.reshape(self.x.shape[0], 10, 1)\n",
    "            return (x, y)\n",
    "            \n",
    "    def buildGenerators(self,train,valid):\n",
    "        lastTraining = ceil(train/100.0*len(self.sentences))\n",
    "        firstValid = lastTraining + 1\n",
    "        lastValid = ceil((train+valid)/100.0*len(self.sentences))\n",
    "        self.train = self.SentenceSequence(self.batch_size, self.sentences[:lastTraining], self.next_words[:lastTraining], self.word_index2, self.maxlen)\n",
    "        self.valid = self.SentenceSequence(self.batch_size, self.sentences[firstValid:lastValid], self.next_words[firstValid:lastValid], self.word_index2, self.maxlen)\n",
    "        self.test = self.SentenceSequence(self.batch_size, self.sentences[lastValid+1:], self.next_words[lastValid+1:], self.word_index2, self.maxlen)\n",
    "\n",
    "    def buildLayers(self):\n",
    "        self.model = keras.models.Sequential()\n",
    "        self.model.add(layers.Embedding((len(self.word_index2)+1),32, input_length=self.maxlen)) # TODO: Is the 10000 here the vocab size, or number of samples?\n",
    "        #self.model.add(layers.Flatten())\n",
    "        #model.add(layers.LSTM(32, input_shape=(10,1)))\n",
    "        #self.model.add(layers.LSTM(32, input_shape=(10,len(self.word_index2)+1), return_sequences=True))\n",
    "        #self.model.add(layers.LSTM(32))\n",
    "        self.model.add(layers.GRU(32, return_sequences=True))\n",
    "        self.model.add(layers.GRU(32)) #, return_sequences=True))\n",
    "        self.model.add(layers.Dropout(0.2))\n",
    "        #self.model.add(layers.Dense(len(self.word_index2), activation='softmax'))\n",
    "        # TimeDistributed is useful if we want to predice *sequences* rather than just one word\n",
    "        #self.model.add(layers.TimeDistributed(layers.Dense(len(self.word_index2))))\n",
    "        self.model.add(layers.Dense(len(self.word_index2)+1, activation='softmax'))\n",
    "        #self.model.add(layers.Activation('softmax'))\n",
    "        self.model.summary()\n",
    "        \n",
    "    def fitModelWithGenerator(self):\n",
    "        optimizer = keras.optimizers.Adamax(lr=0.01)\n",
    "        # So we're training on loss against predicting the next word\n",
    "        self.model.compile(loss='categorical_crossentropy', optimizer=optimizer,\n",
    "                           metrics=['accuracy', 'categorical_accuracy'])\n",
    "        self.model.summary()\n",
    "        self.history = self.model.fit(self.train,\n",
    "                           epochs=self.epochs,\n",
    "                           #batch_size=self.batch_size, #32,\n",
    "                           validation_data=self.valid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def plotLoss(m):\n",
    "    plt.clf()\n",
    "    loss = m.history.history['loss']\n",
    "    val_loss = m.history.history['val_loss']\n",
    "\n",
    "    epochs = range(1, len(loss)+1)\n",
    "\n",
    "    loss = m.history.history['loss']\n",
    "    val_loss = m.history.history['val_loss']\n",
    "    epochs = range(1, len(loss) + 1)\n",
    "\n",
    "    plt.plot(epochs, loss, 'bo', label='Training loss')\n",
    "    plt.plot(epochs, val_loss, 'b', label='Validation loss')\n",
    "    plt.title('Training and validation loss')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Loss')\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "        \n",
    "def plotAccuracy(m):\n",
    "    plt.clf()\n",
    "    # no accuracy??? \n",
    "    acc = m.history.history['accuracy']\n",
    "    val_acc = m.history.history['val_accuracy']\n",
    "    epochs = range(1, len(acc)+1)\n",
    "    plt.plot(epochs, acc, 'bo', label='Training acc')\n",
    "    plt.plot(epochs, val_acc, 'b', label='Validation acc')\n",
    "    plt.title('Training and validation accuracy')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Accuracy')\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "    \n",
    "def plotCatAccuracy(m):\n",
    "    plt.clf()\n",
    "    acc = m.history.history['categorical_accuracy']\n",
    "    val_acc = m.history.history['val_categorical_accuracy']\n",
    "    epochs = range(1, len(acc)+1)\n",
    "    plt.plot(epochs, acc, 'bo', label='Training categorical acc')\n",
    "    plt.plot(epochs, val_acc, 'b', label='Validation categorical acc')\n",
    "    plt.title('Training and validation categorical accuracy')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Categorical Accuracy')\n",
    "    plt.legend()\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Building dictionary from Keras Tokenizer at Thu Aug 27 23:47:19 2020\n",
      "Dictionary built from Keras Tokenizer at Thu Aug 27 23:47:25 2020\n",
      "Found 105732 unique tokens.\n",
      "Fixing for the fact that num_words doesn't work\n",
      "Trimmed to 10001 unique tokens.\n",
      "Generating training data at Thu Aug 27 23:47:25 2020\n",
      "Original number of input sentences:  510767\n",
      "Number of usable sequences: 2311439\n",
      "Sentences with discards:  83864\n",
      "Total sequences discarded:  101521\n",
      "Done generating training data at Thu Aug 27 23:47:34 2020\n",
      "Model: \"sequential_3\"\n",
      "_________________________________________________________________\n",
      "Layer (type)                 Output Shape              Param #   \n",
      "=================================================================\n",
      "embedding_3 (Embedding)      (None, 10, 32)            320064    \n",
      "_________________________________________________________________\n",
      "gru_5 (GRU)                  (None, 10, 32)            6240      \n",
      "_________________________________________________________________\n",
      "gru_6 (GRU)                  (None, 32)                6240      \n",
      "_________________________________________________________________\n",
      "dropout_3 (Dropout)          (None, 32)                0         \n",
      "_________________________________________________________________\n",
      "dense_3 (Dense)              (None, 10002)             330066    \n",
      "=================================================================\n",
      "Total params: 662,610\n",
      "Trainable params: 662,610\n",
      "Non-trainable params: 0\n",
      "_________________________________________________________________\n",
      "Model: \"sequential_3\"\n",
      "_________________________________________________________________\n",
      "Layer (type)                 Output Shape              Param #   \n",
      "=================================================================\n",
      "embedding_3 (Embedding)      (None, 10, 32)            320064    \n",
      "_________________________________________________________________\n",
      "gru_5 (GRU)                  (None, 10, 32)            6240      \n",
      "_________________________________________________________________\n",
      "gru_6 (GRU)                  (None, 32)                6240      \n",
      "_________________________________________________________________\n",
      "dropout_3 (Dropout)          (None, 32)                0         \n",
      "_________________________________________________________________\n",
      "dense_3 (Dense)              (None, 10002)             330066    \n",
      "=================================================================\n",
      "Total params: 662,610\n",
      "Trainable params: 662,610\n",
      "Non-trainable params: 0\n",
      "_________________________________________________________________\n",
      "Epoch 1/100\n",
      "3161/3161 [==============================] - 292s 92ms/step - loss: 6.5024 - accuracy: 0.0951 - categorical_accuracy: 0.0951 - val_loss: 5.7697 - val_accuracy: 0.1417 - val_categorical_accuracy: 0.1417\n",
      "Epoch 2/100\n",
      "3161/3161 [==============================] - 293s 93ms/step - loss: 5.8587 - accuracy: 0.1492 - categorical_accuracy: 0.1492 - val_loss: 5.5275 - val_accuracy: 0.1649 - val_categorical_accuracy: 0.1649\n",
      "Epoch 3/100\n",
      "3161/3161 [==============================] - 293s 93ms/step - loss: 5.6790 - accuracy: 0.1625 - categorical_accuracy: 0.1625 - val_loss: 5.5346 - val_accuracy: 0.1730 - val_categorical_accuracy: 0.1730\n",
      "Epoch 4/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.5836 - accuracy: 0.1685 - categorical_accuracy: 0.1685 - val_loss: 5.4771 - val_accuracy: 0.1763 - val_categorical_accuracy: 0.1763\n",
      "Epoch 5/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.5224 - accuracy: 0.1721 - categorical_accuracy: 0.1721 - val_loss: 5.4303 - val_accuracy: 0.1791 - val_categorical_accuracy: 0.1791\n",
      "Epoch 6/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.4763 - accuracy: 0.1743 - categorical_accuracy: 0.1743 - val_loss: 5.3818 - val_accuracy: 0.1815 - val_categorical_accuracy: 0.1815\n",
      "Epoch 7/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.4400 - accuracy: 0.1764 - categorical_accuracy: 0.1764 - val_loss: 5.3610 - val_accuracy: 0.1823 - val_categorical_accuracy: 0.1823\n",
      "Epoch 8/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.4120 - accuracy: 0.1780 - categorical_accuracy: 0.1780 - val_loss: 5.3654 - val_accuracy: 0.1834 - val_categorical_accuracy: 0.1834\n",
      "Epoch 9/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.3899 - accuracy: 0.1789 - categorical_accuracy: 0.1789 - val_loss: 5.3390 - val_accuracy: 0.1838 - val_categorical_accuracy: 0.1838\n",
      "Epoch 10/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.3692 - accuracy: 0.1797 - categorical_accuracy: 0.1797 - val_loss: 5.3314 - val_accuracy: 0.1850 - val_categorical_accuracy: 0.1850\n",
      "Epoch 11/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.3545 - accuracy: 0.1807 - categorical_accuracy: 0.1807 - val_loss: 5.3746 - val_accuracy: 0.1844 - val_categorical_accuracy: 0.1844\n",
      "Epoch 12/100\n",
      "3161/3161 [==============================] - 296s 94ms/step - loss: 5.3401 - accuracy: 0.1812 - categorical_accuracy: 0.1812 - val_loss: 5.3902 - val_accuracy: 0.1863 - val_categorical_accuracy: 0.1863\n",
      "Epoch 13/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.3284 - accuracy: 0.1822 - categorical_accuracy: 0.1822 - val_loss: 5.3410 - val_accuracy: 0.1859 - val_categorical_accuracy: 0.1859\n",
      "Epoch 14/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.3177 - accuracy: 0.1826 - categorical_accuracy: 0.1826 - val_loss: 5.3519 - val_accuracy: 0.1855 - val_categorical_accuracy: 0.1855\n",
      "Epoch 15/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.3088 - accuracy: 0.1829 - categorical_accuracy: 0.1829 - val_loss: 5.3602 - val_accuracy: 0.1861 - val_categorical_accuracy: 0.1861\n",
      "Epoch 16/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.3020 - accuracy: 0.1835 - categorical_accuracy: 0.1835 - val_loss: 5.3436 - val_accuracy: 0.1864 - val_categorical_accuracy: 0.1864\n",
      "Epoch 17/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2953 - accuracy: 0.1838 - categorical_accuracy: 0.1838 - val_loss: 5.3446 - val_accuracy: 0.1871 - val_categorical_accuracy: 0.1871\n",
      "Epoch 18/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2881 - accuracy: 0.1841 - categorical_accuracy: 0.1841 - val_loss: 5.3623 - val_accuracy: 0.1869 - val_categorical_accuracy: 0.1869\n",
      "Epoch 19/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2821 - accuracy: 0.1844 - categorical_accuracy: 0.1844 - val_loss: 5.3121 - val_accuracy: 0.1873 - val_categorical_accuracy: 0.1873\n",
      "Epoch 20/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2772 - accuracy: 0.1847 - categorical_accuracy: 0.1847 - val_loss: 5.3512 - val_accuracy: 0.1872 - val_categorical_accuracy: 0.1872\n",
      "Epoch 21/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2713 - accuracy: 0.1849 - categorical_accuracy: 0.1849 - val_loss: 5.2997 - val_accuracy: 0.1872 - val_categorical_accuracy: 0.1872\n",
      "Epoch 22/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2685 - accuracy: 0.1850 - categorical_accuracy: 0.1850 - val_loss: 5.3824 - val_accuracy: 0.1881 - val_categorical_accuracy: 0.1881\n",
      "Epoch 23/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2635 - accuracy: 0.1854 - categorical_accuracy: 0.1854 - val_loss: 5.3457 - val_accuracy: 0.1874 - val_categorical_accuracy: 0.1874\n",
      "Epoch 24/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2600 - accuracy: 0.1857 - categorical_accuracy: 0.1857 - val_loss: 5.3620 - val_accuracy: 0.1874 - val_categorical_accuracy: 0.1874\n",
      "Epoch 25/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2558 - accuracy: 0.1859 - categorical_accuracy: 0.1859 - val_loss: 5.3499 - val_accuracy: 0.1882 - val_categorical_accuracy: 0.1882\n",
      "Epoch 26/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2523 - accuracy: 0.1858 - categorical_accuracy: 0.1858 - val_loss: 5.3263 - val_accuracy: 0.1888 - val_categorical_accuracy: 0.1888\n",
      "Epoch 27/100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2493 - accuracy: 0.1861 - categorical_accuracy: 0.1861 - val_loss: 5.3453 - val_accuracy: 0.1881 - val_categorical_accuracy: 0.1881\n",
      "Epoch 28/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2469 - accuracy: 0.1864 - categorical_accuracy: 0.1864 - val_loss: 5.3043 - val_accuracy: 0.1872 - val_categorical_accuracy: 0.1872\n",
      "Epoch 29/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2438 - accuracy: 0.1865 - categorical_accuracy: 0.1865 - val_loss: 5.2972 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 30/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2413 - accuracy: 0.1867 - categorical_accuracy: 0.1867 - val_loss: 5.3598 - val_accuracy: 0.1884 - val_categorical_accuracy: 0.1884\n",
      "Epoch 31/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2387 - accuracy: 0.1869 - categorical_accuracy: 0.1869 - val_loss: 5.3351 - val_accuracy: 0.1879 - val_categorical_accuracy: 0.1879\n",
      "Epoch 32/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2362 - accuracy: 0.1871 - categorical_accuracy: 0.1871 - val_loss: 5.3856 - val_accuracy: 0.1886 - val_categorical_accuracy: 0.1886\n",
      "Epoch 33/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2338 - accuracy: 0.1871 - categorical_accuracy: 0.1871 - val_loss: 5.3684 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 34/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2319 - accuracy: 0.1871 - categorical_accuracy: 0.1871 - val_loss: 5.3493 - val_accuracy: 0.1888 - val_categorical_accuracy: 0.1888\n",
      "Epoch 35/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2301 - accuracy: 0.1872 - categorical_accuracy: 0.1872 - val_loss: 5.3575 - val_accuracy: 0.1880 - val_categorical_accuracy: 0.1880\n",
      "Epoch 36/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2282 - accuracy: 0.1874 - categorical_accuracy: 0.1874 - val_loss: 5.3383 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 37/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2260 - accuracy: 0.1874 - categorical_accuracy: 0.1874 - val_loss: 5.3321 - val_accuracy: 0.1881 - val_categorical_accuracy: 0.1881\n",
      "Epoch 38/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2238 - accuracy: 0.1878 - categorical_accuracy: 0.1878 - val_loss: 5.3130 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 39/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2222 - accuracy: 0.1878 - categorical_accuracy: 0.1878 - val_loss: 5.3336 - val_accuracy: 0.1889 - val_categorical_accuracy: 0.1889\n",
      "Epoch 40/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2215 - accuracy: 0.1875 - categorical_accuracy: 0.1875 - val_loss: 5.3013 - val_accuracy: 0.1889 - val_categorical_accuracy: 0.1889\n",
      "Epoch 41/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2193 - accuracy: 0.1877 - categorical_accuracy: 0.1877 - val_loss: 5.3396 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 42/100\n",
      "3161/3161 [==============================] - 296s 94ms/step - loss: 5.2184 - accuracy: 0.1879 - categorical_accuracy: 0.1879 - val_loss: 5.3705 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 43/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2169 - accuracy: 0.1878 - categorical_accuracy: 0.1878 - val_loss: 5.3117 - val_accuracy: 0.1887 - val_categorical_accuracy: 0.1887\n",
      "Epoch 44/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2160 - accuracy: 0.1877 - categorical_accuracy: 0.1877 - val_loss: 5.3849 - val_accuracy: 0.1880 - val_categorical_accuracy: 0.1880\n",
      "Epoch 45/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2135 - accuracy: 0.1883 - categorical_accuracy: 0.1883 - val_loss: 5.3337 - val_accuracy: 0.1882 - val_categorical_accuracy: 0.1882\n",
      "Epoch 46/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2122 - accuracy: 0.1883 - categorical_accuracy: 0.1883 - val_loss: 5.2705 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 47/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2115 - accuracy: 0.1883 - categorical_accuracy: 0.1883 - val_loss: 5.3198 - val_accuracy: 0.1891 - val_categorical_accuracy: 0.1891\n",
      "Epoch 48/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2108 - accuracy: 0.1885 - categorical_accuracy: 0.1885 - val_loss: 5.2972 - val_accuracy: 0.1881 - val_categorical_accuracy: 0.1881\n",
      "Epoch 49/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2086 - accuracy: 0.1885 - categorical_accuracy: 0.1885 - val_loss: 5.3819 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 50/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2084 - accuracy: 0.1883 - categorical_accuracy: 0.1883 - val_loss: 5.3276 - val_accuracy: 0.1887 - val_categorical_accuracy: 0.1887\n",
      "Epoch 51/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2071 - accuracy: 0.1886 - categorical_accuracy: 0.1886 - val_loss: 5.2884 - val_accuracy: 0.1874 - val_categorical_accuracy: 0.1874\n",
      "Epoch 52/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2060 - accuracy: 0.1887 - categorical_accuracy: 0.1887 - val_loss: 5.2908 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 53/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2048 - accuracy: 0.1888 - categorical_accuracy: 0.1888 - val_loss: 5.3413 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 54/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2035 - accuracy: 0.1888 - categorical_accuracy: 0.1888 - val_loss: 5.3392 - val_accuracy: 0.1888 - val_categorical_accuracy: 0.1888\n",
      "Epoch 55/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.2035 - accuracy: 0.1889 - categorical_accuracy: 0.1889 - val_loss: 5.3088 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 56/100\n",
      "3161/3161 [==============================] - 296s 94ms/step - loss: 5.2020 - accuracy: 0.1888 - categorical_accuracy: 0.1888 - val_loss: 5.2395 - val_accuracy: 0.1879 - val_categorical_accuracy: 0.1879\n",
      "Epoch 57/100\n",
      "3161/3161 [==============================] - 296s 94ms/step - loss: 5.2010 - accuracy: 0.1891 - categorical_accuracy: 0.1891 - val_loss: 5.3480 - val_accuracy: 0.1887 - val_categorical_accuracy: 0.1887\n",
      "Epoch 58/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.2002 - accuracy: 0.1889 - categorical_accuracy: 0.1889 - val_loss: 5.3084 - val_accuracy: 0.1886 - val_categorical_accuracy: 0.1886\n",
      "Epoch 59/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1993 - accuracy: 0.1892 - categorical_accuracy: 0.1892 - val_loss: 5.2973 - val_accuracy: 0.1886 - val_categorical_accuracy: 0.1886\n",
      "Epoch 60/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1985 - accuracy: 0.1889 - categorical_accuracy: 0.1889 - val_loss: 5.3394 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 61/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1976 - accuracy: 0.1892 - categorical_accuracy: 0.1892 - val_loss: 5.2854 - val_accuracy: 0.1893 - val_categorical_accuracy: 0.1893\n",
      "Epoch 62/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.1966 - accuracy: 0.1896 - categorical_accuracy: 0.1896 - val_loss: 5.3205 - val_accuracy: 0.1884 - val_categorical_accuracy: 0.1884\n",
      "Epoch 63/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1958 - accuracy: 0.1891 - categorical_accuracy: 0.1891 - val_loss: 5.3136 - val_accuracy: 0.1888 - val_categorical_accuracy: 0.1888\n",
      "Epoch 64/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1954 - accuracy: 0.1895 - categorical_accuracy: 0.1895 - val_loss: 5.3361 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 65/100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1949 - accuracy: 0.1895 - categorical_accuracy: 0.1895 - val_loss: 5.3312 - val_accuracy: 0.1884 - val_categorical_accuracy: 0.1884\n",
      "Epoch 66/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1934 - accuracy: 0.1897 - categorical_accuracy: 0.1897 - val_loss: 5.2890 - val_accuracy: 0.1887 - val_categorical_accuracy: 0.1887\n",
      "Epoch 67/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1937 - accuracy: 0.1895 - categorical_accuracy: 0.1895 - val_loss: 5.2857 - val_accuracy: 0.1890 - val_categorical_accuracy: 0.1890\n",
      "Epoch 68/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1929 - accuracy: 0.1896 - categorical_accuracy: 0.1896 - val_loss: 5.2961 - val_accuracy: 0.1880 - val_categorical_accuracy: 0.1880\n",
      "Epoch 69/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.1923 - accuracy: 0.1897 - categorical_accuracy: 0.1897 - val_loss: 5.3121 - val_accuracy: 0.1877 - val_categorical_accuracy: 0.1877\n",
      "Epoch 70/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.1912 - accuracy: 0.1896 - categorical_accuracy: 0.1896 - val_loss: 5.2899 - val_accuracy: 0.1893 - val_categorical_accuracy: 0.1893\n",
      "Epoch 71/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1905 - accuracy: 0.1897 - categorical_accuracy: 0.1897 - val_loss: 5.3327 - val_accuracy: 0.1879 - val_categorical_accuracy: 0.1879\n",
      "Epoch 72/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1892 - accuracy: 0.1900 - categorical_accuracy: 0.1900 - val_loss: 5.2876 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 73/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1891 - accuracy: 0.1897 - categorical_accuracy: 0.1897 - val_loss: 5.3294 - val_accuracy: 0.1880 - val_categorical_accuracy: 0.1880\n",
      "Epoch 74/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1893 - accuracy: 0.1896 - categorical_accuracy: 0.1896 - val_loss: 5.3452 - val_accuracy: 0.1889 - val_categorical_accuracy: 0.1889\n",
      "Epoch 75/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1886 - accuracy: 0.1900 - categorical_accuracy: 0.1900 - val_loss: 5.3045 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 76/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1877 - accuracy: 0.1900 - categorical_accuracy: 0.1900 - val_loss: 5.3340 - val_accuracy: 0.1886 - val_categorical_accuracy: 0.1886\n",
      "Epoch 77/100\n",
      "3161/3161 [==============================] - 296s 93ms/step - loss: 5.1868 - accuracy: 0.1899 - categorical_accuracy: 0.1899 - val_loss: 5.3193 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 78/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1871 - accuracy: 0.1899 - categorical_accuracy: 0.1899 - val_loss: 5.2965 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 79/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1868 - accuracy: 0.1903 - categorical_accuracy: 0.1903 - val_loss: 5.3093 - val_accuracy: 0.1882 - val_categorical_accuracy: 0.1882\n",
      "Epoch 80/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1865 - accuracy: 0.1900 - categorical_accuracy: 0.1900 - val_loss: 5.2963 - val_accuracy: 0.1880 - val_categorical_accuracy: 0.1880\n",
      "Epoch 81/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1846 - accuracy: 0.1901 - categorical_accuracy: 0.1901 - val_loss: 5.3014 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 82/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1845 - accuracy: 0.1901 - categorical_accuracy: 0.1901 - val_loss: 5.2965 - val_accuracy: 0.1880 - val_categorical_accuracy: 0.1880\n",
      "Epoch 83/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1842 - accuracy: 0.1899 - categorical_accuracy: 0.1899 - val_loss: 5.3314 - val_accuracy: 0.1890 - val_categorical_accuracy: 0.1890\n",
      "Epoch 84/100\n",
      "3161/3161 [==============================] - 294s 93ms/step - loss: 5.1841 - accuracy: 0.1902 - categorical_accuracy: 0.1902 - val_loss: 5.3558 - val_accuracy: 0.1878 - val_categorical_accuracy: 0.1878\n",
      "Epoch 85/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1840 - accuracy: 0.1903 - categorical_accuracy: 0.1903 - val_loss: 5.2948 - val_accuracy: 0.1884 - val_categorical_accuracy: 0.1884\n",
      "Epoch 86/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1829 - accuracy: 0.1901 - categorical_accuracy: 0.1901 - val_loss: 5.3306 - val_accuracy: 0.1879 - val_categorical_accuracy: 0.1879\n",
      "Epoch 87/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1832 - accuracy: 0.1903 - categorical_accuracy: 0.1903 - val_loss: 5.3205 - val_accuracy: 0.1891 - val_categorical_accuracy: 0.1891\n",
      "Epoch 88/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1814 - accuracy: 0.1903 - categorical_accuracy: 0.1903 - val_loss: 5.3402 - val_accuracy: 0.1884 - val_categorical_accuracy: 0.1884\n",
      "Epoch 89/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1817 - accuracy: 0.1903 - categorical_accuracy: 0.1903 - val_loss: 5.2935 - val_accuracy: 0.1887 - val_categorical_accuracy: 0.1887\n",
      "Epoch 90/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1812 - accuracy: 0.1904 - categorical_accuracy: 0.1904 - val_loss: 5.3138 - val_accuracy: 0.1883 - val_categorical_accuracy: 0.1883\n",
      "Epoch 91/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1809 - accuracy: 0.1903 - categorical_accuracy: 0.1903 - val_loss: 5.3350 - val_accuracy: 0.1880 - val_categorical_accuracy: 0.1880\n",
      "Epoch 92/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1802 - accuracy: 0.1905 - categorical_accuracy: 0.1905 - val_loss: 5.3005 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 93/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1804 - accuracy: 0.1906 - categorical_accuracy: 0.1906 - val_loss: 5.3001 - val_accuracy: 0.1881 - val_categorical_accuracy: 0.1881\n",
      "Epoch 94/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1792 - accuracy: 0.1907 - categorical_accuracy: 0.1907 - val_loss: 5.3156 - val_accuracy: 0.1884 - val_categorical_accuracy: 0.1884\n",
      "Epoch 95/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1786 - accuracy: 0.1907 - categorical_accuracy: 0.1907 - val_loss: 5.3131 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 96/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1791 - accuracy: 0.1907 - categorical_accuracy: 0.1907 - val_loss: 5.3391 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 97/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1779 - accuracy: 0.1906 - categorical_accuracy: 0.1906 - val_loss: 5.2966 - val_accuracy: 0.1879 - val_categorical_accuracy: 0.1879\n",
      "Epoch 98/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1787 - accuracy: 0.1905 - categorical_accuracy: 0.1905 - val_loss: 5.3236 - val_accuracy: 0.1885 - val_categorical_accuracy: 0.1885\n",
      "Epoch 99/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1775 - accuracy: 0.1907 - categorical_accuracy: 0.1907 - val_loss: 5.3031 - val_accuracy: 0.1877 - val_categorical_accuracy: 0.1877\n",
      "Epoch 100/100\n",
      "3161/3161 [==============================] - 295s 93ms/step - loss: 5.1772 - accuracy: 0.1906 - categorical_accuracy: 0.1906 - val_loss: 5.3058 - val_accuracy: 0.1884 - val_categorical_accuracy: 0.1884\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def doItFlexibly(box,epochs):\n",
    "    mod = Model(box)\n",
    "    mod.epochs = epochs\n",
    "    mod.fitTokens()\n",
    "    mod.buildGenerators(70,15)\n",
    "    mod.buildLayers()\n",
    "    mod.fitModelWithGenerator()\n",
    "    return mod\n",
    "advancedBox = WordBox(\"commentdata2/advanced\")\n",
    "advancedM = doItFlexibly(advancedBox,100)\n",
    "plotLoss(advancedM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#plotAccuracy(advancedM)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Currently training only on sentences that are entirely within the top 10K words. Useful, but we'd like to also make predictions when some priming words are not mapped --- but we also don't want to have UNK be a valid prediction, because there will just be so many of them that it will heavily bias predictions towards UNK.\n",
    "Advanced dataset loss hovering around 4.595, accuracy around 25%, when we can predict UNK and accept UNK inputs....\n",
    "\n",
    "Now let's see now that we've switched to training on any inputs that predict some known word... (this will take longer to train since there are now many more valid training examples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO: currently hard-coded maxlen to 10...\n",
    "# TODO: currently won't work unless there are exactly 10 words\n",
    "def predictNext(model, primer):\n",
    "    prime = primer.split()\n",
    "    if (len(prime) > 10):\n",
    "        return False\n",
    "    # Will feed to batch prediction, with shape (None, maxlen)\n",
    "    arr = np.zeros((1,10), dtype=np.int)\n",
    "    for i in range(0,10):\n",
    "        if prime[i] in model.word_index2:\n",
    "            arr[0][i] = model.word_index2[prime[i]]\n",
    "        else:\n",
    "            arr[0][i] = len(model.word_index2)\n",
    "    print(arr)\n",
    "    return model.model.predict_on_batch(arr)\n",
    "def maxVal(arr):\n",
    "    tmp = 0\n",
    "    for i in range(1,len(arr)):\n",
    "        if arr[i] > arr[tmp]:\n",
    "            tmp = i\n",
    "    return tmp\n",
    "def findWordFromIndexSlowly(model, idx):\n",
    "    for key, value in model.word_index2.items():\n",
    "        if value == idx:\n",
    "            return key\n",
    "    return False\n",
    "def predictNextSplit(model, prime):\n",
    "    # Will feed to batch prediction, with shape (None, maxlen)\n",
    "    arr = np.zeros((1,model.maxlen), dtype=np.int)\n",
    "    for i in range(0,model.maxlen):\n",
    "        if prime[i] in model.word_index2:\n",
    "            arr[0][i] = model.word_index2[prime[i]]\n",
    "        else:\n",
    "            arr[0][i] = len(model.word_index2)\n",
    "    return model.model.predict_on_batch(arr)[0]\n",
    "def next5(model, primer):\n",
    "    prime = primer.split()\n",
    "    if (len(prime) > model.maxlen):\n",
    "        prime = prime[-10:]\n",
    "    elif len(prime) < model.maxlen:\n",
    "        prime = ((\"UNDEF \"*(model.maxlen-len(prime)))+primer).split()\n",
    "    orig = list()\n",
    "    for i in range(0,5):\n",
    "        w = findWordFromIndexSlowly(model, maxVal(predictNextSplit(model, prime)))\n",
    "        prime.append(w)\n",
    "        orig.append(prime.pop(0))\n",
    "    orig.extend(prime)\n",
    "    while (orig[0] == 'UNDEF'):\n",
    "        orig.remove('UNDEF')\n",
    "    return ' '.join(orig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#print(advancedM.word_index2)\n",
    "#print(next5(advancedM, \"the method repeats\"))\n",
    "#print(next5(advancedM, \"the method iterates over\"))\n",
    "#print(next5(advancedM, \"sort the\"))\n",
    "#print(next5(advancedM, \"the same\"))\n",
    "#print(next5(advancedM, \"print the first parameter\"))\n",
    "#print(next5(advancedM, \"standard input\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#rawBox = WordBox(\"commentdata/raw\")\n",
    "#rawM = doItFlexibly(rawBox,100)\n",
    "#plotLoss(rawM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#basicBox = WordBox(\"commentdata/basic\")\n",
    "#basicM = doItFlexibly(basicBox,100)\n",
    "#plotLoss(basicM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "#javarawBox = WordBox(\"commentdata/javaRaw\")\n",
    "#javarawM = doItFlexibly(javarawBox,100)\n",
    "#plotLoss(javarawM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#javacleanBox = WordBox(\"commentdata/javaCleaned\")\n",
    "#javacleanM = doItFlexibly(javacleanBox,100)\n",
    "#plotLoss(javacleanM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#next5(advancedM, \"the method repeats\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#rawM.name = \"Raw Python\"\n",
    "#basicM.name = \"Basic Python\"\n",
    "advancedM.name = \"Advanced Python\"\n",
    "#javarawM.name = \"Raw Java\"\n",
    "#javacleanM.name = \"Clean Java\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "saved Advanced Python\n"
     ]
    }
   ],
   "source": [
    "import pickle\n",
    "models = [advancedM] #[rawM, basicM, advancedM] #, javarawM, javacleanM]\n",
    "def predictAll(str):\n",
    "    for m in models:\n",
    "        print(m.name+\": \"+next5(m, str))\n",
    "for m in models:\n",
    "    prefix = m.name.replace(' ','_')\n",
    "    m.model.save(prefix+\"_shortgru.h5\") #, save_format='h5')\n",
    "    with open(prefix+\"_shortgru.dict\", \"wb\") as handle:\n",
    "        pickle.dump(m.word_index2, handle)\n",
    "    print('saved '+m.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Advanced Python\n",
      "678/678 [==============================] - 35s 52ms/step\n"
     ]
    }
   ],
   "source": [
    "for m in models:\n",
    "    print(m.name)\n",
    "    m.eval = m.model.evaluate(m.test) #, batch_size=m.batch_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[5.775980472564697, 0.18741382658481598, 0.18741382658481598]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "advancedM.eval"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"the method repeats\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"method iterates\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"sorts the list and\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"sort the array\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"getter\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"class\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"throws an exception\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"thows an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"throws an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"if an error is encountered\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"logs all\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#for m in models:\n",
    "#    prefix = m.name.replace(' ','_')\n",
    "#    m.model.save(prefix+\"_shortgru.h5\", save_format='h5')\n",
    "#    with open(prefix+\"_shortgru.dict\", \"wb\") as handle:\n",
    "#        pickle.dump(m.word_index2, handle)\n",
    "#    print('saved '+m.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class PredictionsOnly:\n",
    "    def __init__(self, d, m):\n",
    "        self.word_index2 = d\n",
    "        self.model = m\n",
    "\n",
    "def loadModel(prefix):\n",
    "    d = Nil\n",
    "    with open(prefix+\"_shortgru.dict\", \"rb\") as handle:\n",
    "        d = pickle.load(handle)\n",
    "    m = keras.models.load_model(prefix+\"_shortgru.h5\", save_format='h5')\n",
    "    return PredictionsOnly(d, m)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#tmp = loadModel(\"Advanced_Python\")\n",
    "#next5(tmp, \"throws an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "sets the background color to the same number of\n",
      "notifications regarding tribler in the home assistant config file\n",
      "builds a localization loss for the test of the\n",
      "b x t x y y y y y\n",
      "ok to pass value in the list of the\n",
      "the form should not be used to use the\n",
      "import scansingleapi scanpostmancollection and the test is a\n",
      "verify pricing file is not a single date and\n",
      "issue using a bzfile function to be a string\n",
      "we use get instead of the first line of\n",
      "upload the cover thumbnail from the current window and\n",
      "ensure that thresholded metrics are not in the same\n",
      "latin small letter i a acute bsd license bsd\n",
      "this endpoint is responsible for the given function param\n",
      "test that biluocompatible tags are not in the same\n",
      "a vfs that returns the path to the file\n",
      "chunking not supported fall back to the same function\n",
      "standard export converters to the base class for\n",
      "removes from sprite group to be used for the\n",
      "these derivers are not used in the case of\n",
      "this method will always be a list of the\n",
      "grammar example using sphinx and the default name to\n",
      "convert to alfredworkflow json string to be a string\n",
      "if the waker isnt a string or a string\n",
      "ssh certificate principal see the documentation for the given\n",
      "tests storagedir dependency localdatadir on the same function as\n",
      "even precision division by zero and the number\n",
      "xc xc unknown flis x y y y y\n",
      "return the key used to use the default name\n",
      "r approximate using de and b and a single\n",
      "optionsrequiredoptions compiletoexe y compile the file and the file\n",
      "must be a separate file to the first line\n",
      "insert glances path into the given path to the\n",
      "lowercase option value for the given name or a\n",
      "get qtwebengine do apply to the given path to\n",
      "get all uid before the given name is a\n",
      "cfws extendedattrtext cfws this is a simple test that\n",
      "setup inputs for the given data and the data\n",
      "really turn the light into the same order as\n",
      "run tokenizer ssplit and the test function is a\n",
      "this result ddseries is a string that is\n",
      "put the result into the same order in the\n",
      "chromium handles filefoo like the server and the server\n",
      "a failed transaction is called when the user\n",
      "this method removes the current item from the given\n",
      "r returns the product of the values in the\n",
      "sort by expectancy and the first item is a\n",
      "go through a single line of the given value\n",
      "ensure context set correctly to the same as the\n",
      "tests for ipythonlibdisplay and the test for the\n",
      "ensure all attribute namespaces are specified in the given\n",
      "wifi access point strengths component sensor platform for sensor\n",
      "ensure that states in the current page is not\n",
      "the negative binomial link is a float and the\n",
      "platform is none for the user and the user\n",
      "skipped if same text is not in the same\n",
      "see errorhandling though errorhandling is not installed and the\n",
      "return the simplified version of the given name and\n",
      "initialize a remotemap with a new user and the\n",
      "ccccc appears four times in the same order of\n",
      "exception is expected on the server and the connection\n",
      "return true when provided the user is not a\n",
      "again works for a python python module and the\n",
      "this class inherits from the test of the tests\n",
      "initialize an instance of the given object that is\n",
      "we only support single line with the same value\n",
      "takes a dock and the image to the given\n",
      "deprecatedbackward compatibility only with the same as the\n",
      "wait for an http request to the server and\n",
      "edge neighborhood sampling to compute the variance and the\n",
      "test with matrix of the matrix of the\n",
      "print getvalidattributes node ss the the the the first\n",
      "r return the unique id for the given key\n",
      "process each line in the given list of\n",
      "for quantityname dim scale and the values in the\n",
      "todoswang check main thread and the server is not\n",
      "param sequence exceptions exceptions raised by the given error\n",
      "store configuration settings including the default name to be\n",
      "detect lines in the list of the given name\n",
      "the idx can be a list of the values\n",
      "we have gotten back to the server and the\n",
      "mock unserializable object for the given path and\n",
      "contents the contents of the file and the file\n",
      "hopf algebra structures from the matrix of the\n",
      "parses the next space in the list of the\n",
      "keep listening to all the threads in the queue\n",
      "visual similarity of binary sensors for the model and\n",
      "cascade the resume upstream to be closed and the\n",
      "returns the latex representation of the model for the\n",
      "testing of rebase and the test function is\n",
      "always compatible with false if the value is not\n",
      "flattenobject with no length of the given value and\n",
      "add dollar sign followed by a string or a\n",
      "wait for mainthread to be called when the connection\n",
      "assert we updated correctly when the test is not\n",
      "socket file descriptors are not used in the database\n",
      "c edward nunez edwardnunezcyberarkcom is a simple test case\n",
      "turn off all but the current state is not\n",
      "checks to see if the given path is not\n",
      "if it is a list of the the the\n",
      "called when the filename is not a string or\n",
      "sage algebraszzsupercategories category of a single string with a\n",
      "query musicbrainz to determine the given id of the\n",
      "must be when buildernyanko is not a string or\n",
      "pylint disablebadwhitespace badcontinuation is a simple test case\n",
      "instruction js groups jump to the first line of\n",
      "sending the rnfr command to the given value if\n",
      "a wrapper for nplinalgqr the function to be used\n",
      "todo run all these tests in the case of\n",
      "the shorter of qp and the x and the\n",
      "end test comparison of the test for the test\n",
      "empirical normalization factor so we can use the same\n",
      "check if buyer is not a string or a\n",
      "send the close cover to the given connection and\n",
      "create a singlebytecharsetmodel object with a new value for\n",
      "this should instead exploit on the given file and\n",
      "client ids privatekey publicid or user address or none\n",
      "test a string regex for the given string or\n",
      "lsearchfileforall returns a list of the given values in\n",
      "only care about whats in the given list of\n",
      "unittestmock is a feature for the given data and\n",
      "test to comment out the value of the given\n",
      "impersonate logged on user and user permission to the\n",
      "a maintenance message used for the given user and\n",
      "postwritehook for config view and the user is not\n",
      "if a request is not a string or a\n",
      "whenever the machine settings is not specified return the\n",
      "add edge to sink to be used to use\n",
      "address already in use in the given page and\n",
      "a date class for the given function to\n",
      "existing cluster phiij nxi and the current user is\n",
      "test the various methods for the given data and\n",
      "check if a ticket is not a string or\n",
      "note due to default to the same value as\n",
      "most of the time for the given value of\n",
      "remove existing backups before the default is not a\n",
      "returns a new dataframe with the same value as\n",
      "this implements approximate inference of the function and the\n",
      "use a stack of the given time in the\n",
      "use heuristic to figure out the default path to\n",
      "unload org from a file and the file is\n",
      "test map initialization to the same value as\n",
      "add to bindnames for the given key and the\n",
      "set site which is not available in the database\n",
      "execution has already finished the user is not running\n",
      "fast transient delivery store is used to get the\n",
      "decrypt a single character in the string or the\n",
      "given a string and returns a string containing the\n",
      "equivalent to functionsignaturefornameandinputs components are not a list of\n",
      "r returns the largest number of the values in\n",
      "tkinter is inactive the user is not available in\n",
      "getset timestamps with datetime and the number of characters\n",
      "create a pythonanywhere account for the given key and\n",
      "happens when selffulltextidx none is not a string or\n",
      "dont do this kind of reason to be used\n",
      "a dictionary key of the given name of the\n",
      "list of filenames to the given name and\n",
      "create a session with a given key param name\n",
      "r return a string containing the data from the\n",
      "deletes this item in the given page and the\n",
      "get the features for the given data and the\n",
      "generic certbot client error raised when the user is\n",
      "webservice security extension to be used to use the\n",
      "all items should also be in the same order\n",
      "if the op has a single value of the\n",
      "verify that when the user is not a path\n",
      "get the arguments to the given name if the\n",
      "test using clientside api of the server to get\n",
      "wsaccel is not available in the case of the\n",
      "show the picture of the current window and\n",
      "multiply dense polynomials in the same order of the\n",
      "process an xpath command to be used to use\n",
      "test invalid initialstatecov for the given value and\n",
      "ensures message should be a string that is not\n",
      "map unique values in the list of the data\n",
      "list the installed container for the given path to\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "remember that set members to the same name as\n",
      "removing the top and bottom to the right time\n",
      "logdebugno prefs file r and we need to check\n",
      "returns character polish identity and the user is specified\n",
      "this is an ellipse to compute the number of\n",
      "an illegal configuration file is not a string or\n",
      "returns the dtype for the given value of the\n",
      "estimate the ideal throughput to the same time for\n",
      "summary create new license file and the user is\n",
      "create and return a list of the given name\n",
      "keystroke a press of the given page the current\n",
      "map asin codes to the same value as the\n",
      "spec of the extendee is a list of files\n",
      "special case for file and the file name and\n",
      "not sure what we need to check the default\n",
      "ok other merges into the new data in the\n",
      "cosacosb can be combined with a single value of\n",
      "which attributes to update the value of the given\n",
      "list slicr configurations and check for the given name\n",
      "manually import this hidden file and the file is\n",
      "instruction movlpd groups sse sensor sensor for the given\n",
      "handle the last unanticipated of the given value in\n",
      "generate a safe prime name to the same value\n",
      "mock internal commit check if the user is not\n",
      "update settings common to the given file and the\n",
      "add stdout stderr exception to the server and the\n",
      "todo check that action is not a list of\n",
      "handle negative indices of the number of lines\n",
      "if logstep is true to the user and the\n",
      "list directory files can be used to use the\n",
      "both agree so use the same thing as a\n",
      "we need to tell the code to be used\n",
      "if we add an empty list of the the\n",
      "this is necessary to use the same as the\n",
      "oursql already converts mysql to a string or a\n",
      "return a list of the given name of the\n",
      "change comparison function to be used to use the\n",
      "only do this in the case of the first\n",
      "only normal incidence is a list of the\n",
      "patches for sourcestamps that the attributes of the given\n",
      "clientencoding sqlascii actually defaults to the default name to\n",
      "removing null bytes xxx should be a string that\n",
      "for a path which is a list of files\n",
      "log a reasonable representation of the given value and\n",
      "the str of a string that is a string\n",
      "updatestate should accept arbitrary values in the list of\n",
      "no alignment requirement is not in the same\n",
      "bit pc rel plt file in the directory and\n",
      "event wxevent selfappqueueeventevent is a bit of a\n",
      "r initialize self examples and the model and the\n",
      "current position in the list of the given index\n",
      "return the title of the given page id and\n",
      "property for gettingsetting the given name is a string\n",
      "run backward pass on the same time in\n",
      "convertobjects just in case the test is not a\n",
      "now try to inject the file to the file\n",
      "nonnumeric argument for integer values are not in the\n",
      "discovered printers are all available in the given directory\n",
      "return the text from the given path to the\n",
      "restore from old pickle to the same name as\n",
      "write the benchmarking functions to be used to use\n",
      "first we add the first element to the current\n",
      "greek small letter alpha isogrk tonos the is the\n",
      "todo unfinished print reqrender the result of the function\n",
      "were in the root directory and the path is\n",
      "what is the max number of the values in\n",
      "move spill data to the current state and the\n",
      "selfreportprogressi floatbooksondevice getting list of the given value in\n",
      "ps zerost n float or the number of values\n",
      "return none if its not a string or a\n",
      "runs quick check for the given value if the\n",
      "tweak spacing to prevent the test on the same\n",
      "contextmanager for ignoring deprecationwarning is raised when the test\n",
      "ignore debugging thingies and the test is not\n",
      "module which handles the user to the given user\n",
      "add grass tiles to the given list of\n",
      "string the service shape and the value of the\n",
      "digit generation using generative and the matrix of the\n",
      "try the opf style to get the file name\n",
      "topw is a flow that is a simple test\n",
      "first deactivate it if the user is not a\n",
      "call caseother line to be a string that\n",
      "get the next buffer for the given file and\n",
      "find the absolute url to the path to the\n",
      "convert a parsed dereferenced string to a string or\n",
      "commit its important to the current state and the\n",
      "nimbus clouds have ecstyle to be a list of\n",
      "return the directory path to the file name for\n",
      "edit copy to the current page and\n",
      "if all results are not available in the same\n",
      "add platform directories to the given path to\n",
      "lambdas have the name of the given name if\n",
      "handle nonadvanced bool index of the given value of\n",
      "the key and cert data is not a string\n",
      "wrapper class to make a new file for the\n",
      "for backwards compat with a single file in\n",
      "style the instruction mnemonic for the server param name\n",
      "both of these seem to be a single value\n",
      "setup logging to stdout and stderr and stderr if\n",
      "create a control for the given data and the\n",
      "this title is automatically used to use the same\n",
      "helper function for table and the given name of\n",
      "load a demo from the given file and\n",
      "only used when synack is not a string or\n",
      "update tab display state and state for the\n",
      "translated by guido van to get a string if\n",
      "adds a separator for the given value to be\n",
      "update the final rigged to the current position of\n",
      "check for options only if the user is not\n",
      "add all the widgets to the given list of\n",
      "ipathimportmapper implementation for zipimportzipimporter and the following tests for\n",
      "note could iterate and the same as the same\n",
      "the comment here is a list of the the\n",
      "number of hidden units to the given value of\n",
      "r expands the symmetric order to the same order\n",
      "get test target mdsum for the given name and\n",
      "only difference with base class for the python version\n",
      "run one more instance of the given time for\n",
      "add builders and construction of the tree of the\n",
      "update attr even if the file is not a\n",
      "boolean if previous track is not in the same\n",
      "what the dictionary of the the given name is\n",
      "set lvsshareimagelists as unchangable for the given key and\n",
      "for every task in the queue the user is\n",
      "must call aiter to be a string that\n",
      "hasnt started writing the file and the user is\n",
      "given a file path to the file name and\n",
      "if dtype none default is not a string or\n",
      "r test whether two two two two two two\n",
      "tests for the permissionrequired of a single file with\n",
      "return all the data in the given list of\n",
      "make sure info doesnt exist in the list of\n",
      "save traceback when run the test in the test\n",
      "try copying the second line in the file and\n",
      "choose a prime number of the input and the\n",
      "selfwritetagsfeaturetags selfstreamwriteus sn featurekeyword is the the same as\n",
      "allow feed uris as a string or a string\n",
      "kwargs will contain all the keys in the given\n",
      "look at the contents of the file and the\n",
      "test pytype source utilities for the given class for\n",
      "splits the tree so that the data is not\n",
      "note hack to be a list of the default\n",
      "call when the web server is not available in\n",
      "get access group description for the given name of\n",
      "return mock groups for the given key and\n",
      "utility function for finding the given value in the\n",
      "verify that dberror can be used to get the\n",
      "if the first entry is a list of the\n",
      "with centering compare with the same number of the\n",
      "gap between first two times to the same number\n",
      "invokes a specified action for the given name of\n",
      "regexp to match pure python and the python version\n",
      "now also call the test to be used to\n",
      "let menu messages slip in the loop to the\n",
      "sets the color filling of the line and the\n",
      "prepare to handle this file to be used to\n",
      "items of a defaultdictint object of the given type\n",
      "test setting next actions in the given file and\n",
      "minidisassembler for instruction encoding to be a string that\n",
      "test sorting of correlation for the matrix of the\n",
      "heuristics to predict this is a list of the\n",
      "normalize a value as a string that is not\n",
      "topology independent overset grid distribution of the plot is\n",
      "dbgresetargss arg resetargsarg the number of the values\n",
      "test shuffling and subset and the first time and\n",
      "add boundary conditions to the given value of the\n",
      "todo this might be a little more than one\n",
      "examples sage mupadquitstring quit on the same as the\n",
      "define temperature characteristics for the given time of\n",
      "assert paths of files are not in the same\n",
      "get the latest data from the given file and\n",
      "alice and bob create the new connection and the\n",
      "if any part of the user is not available\n",
      "module under test import module and import the module\n",
      "viewfunc has not returned by the default value to\n",
      "appending to a list of the current line and\n",
      "apply the patch at the end of the line\n",
      "multiprocessinglogtostderr causes some output to be used to get\n",
      "end of def handlepositivedimensional and the end of the\n",
      "fontsize of the ytick and the y matrix of\n",
      "creates a message chunk to the given type param\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "todo this was copied to the same as the\n",
      "test with placeholders no longer exist in the same\n",
      "return npexpx pi with a new file in\n",
      "testrecords frappegettestrecordsquality inspection of the given function returns\n",
      "common implementation of cabortconnection and the following tests for\n",
      "use path from entry to avoid a warning if\n",
      "deenumerate the result is a list of the\n",
      "temp breakpoint names comma separated list of the given\n",
      "returns the height and height of the given position\n",
      "if there was a new one of the the\n",
      "r return the identity matrix with the number of\n",
      "next we build the list of the files in\n",
      "reverse the hlines to avoid the test for the\n",
      "runorder of means stop the user and the user\n",
      "wrapper around traceenumsampleelbo to be used to use the\n",
      "container the container of the given name of the\n",
      "inprocess task scheduler with the same time in the\n",
      "return an iterator over the the given value in\n",
      "delegate sign in and the to the given value\n",
      "get the material group to be used to use\n",
      "check that we handle the same value as the\n",
      "sent when a subscription is created and the user\n",
      "selfassertequalcs none equivalent to the given value is a\n",
      "to keep a reference to the current state and\n",
      "setremove instance ids of the given data and\n",
      "multiselect fields are handled by the given function and\n",
      "we made through all the the the tests in\n",
      "activity is hidden because the user is not available\n",
      "delete the whole resource in the given page and\n",
      "make sure the first line is not a string\n",
      "creates a dictionary representing the given name of the\n",
      "print entitylen maxnum and the value of the\n",
      "init for the floatcanvas and the current model is\n",
      "connection workflow completion args is a list of the\n",
      "copy whitespace from current path to the current line\n",
      "constructor the optional locals is a string that is\n",
      "fixme use indexdelete as a list of files in\n",
      "selects the specified form to be used to use\n",
      "extra space for cursor and end of the line\n",
      "send a session ticket to the server and the\n",
      "ungroup and send actions to the given connection and\n",
      "enter the block of the end of the\n",
      "autogenerated file do not exist in the file path\n",
      "remove unused tab which is not a list of\n",
      "iter through cpu and the model to the same\n",
      "draw is the only one of the current time\n",
      "traintransform transformsresizeimagesize transformscentercrop is the first line of\n",
      "sets up the pch of the given value and\n",
      "serialize the current config file to the given file\n",
      "if there are more than one one of the\n",
      "common nodeconstruction macros to be used to use\n",
      "check that approxequal treats the same value as a\n",
      "if lensubactionselected actionsettextsubactionselectedtext actionseticonsubactionselectedicon is a list of the\n",
      "definition take first bit of the value in the\n",
      "call without argument to be raised if the\n",
      "minimum number of expected values in the given list\n",
      "todo make this more than one of the other\n",
      "by default the edge is a list of the\n",
      "flush pending updates to the current state and\n",
      "return n where n is a string or the\n",
      "each character can consist of a single string or\n",
      "initialize execution context if the user is not a\n",
      "the url including path to the given path to\n",
      "xx utfle sign the data and a\n",
      "overdetermined system least squares over the time to be\n",
      "the userids of users and the user is not\n",
      "extract the option dictionary from the given file param\n",
      "instruction dec groups mode the test be the given\n",
      "ensure the exception message is raised when the user\n",
      "reload foolboxmodel from scratch to the same file as\n",
      "test a hold that is a list of the\n",
      "low level interface to the given class for the\n",
      "the default for coercion from the same as the\n",
      "softlayer message queue transport message to the server and\n",
      "instantiate the plugin object that is not used to\n",
      "mpmath functions accept ints to the python version of\n",
      "contour plots on the same number of values in\n",
      "set up the context manager for the given platform\n",
      "the port was disabled by the server and the\n",
      "the reduce view of the current state of the\n",
      "return the maximum number of the given values in\n",
      "test using mode keep the same value as the\n",
      "general version knowing nothing to be used to use\n",
      "tests an arima model with a single model with\n",
      "confeverts a table into a list of files that\n",
      "if the input is not a string or a\n",
      "returns graph from tree and return the list of\n",
      "translate a name like a string to a string\n",
      "importance of the distance between the and the values\n",
      "dropout again the data is a list\n",
      "if any of the files are in the given\n",
      "real even nonnegative real values in the order of\n",
      "disable following temporarily for the test case we\n",
      "when no specific options are not available in the\n",
      "the constructor of the function to be used to\n",
      "another namespace for the given path to the file\n",
      "now get the output of the current node and\n",
      "to avoid gradient underflow with the first one of\n",
      "prevent future reports on the server and the connection\n",
      "set up the dictionary of the given values for\n",
      "registry of event handlers to be used to use\n",
      "get slot configuration return the user id to be\n",
      "create the image and the image from the given\n",
      "lunixapplicationrunnersetupenvironment does not change the path to the given\n",
      "these bindings require the same name as the same\n",
      "scheduler that returns chunks of the current time and\n",
      "does predict for each one of the the data\n",
      "the complex case next is a string that is\n",
      "for op array arrayrop and the number of values\n",
      "only allow viewing objects to be used to use\n",
      "arccosine of a inplace case for the given value\n",
      "this has been a list of the given arguments\n",
      "if the current version is not available in the\n",
      "inttobytes is not available in the case of the\n",
      "test that error is raised when the user is\n",
      "if base of buildisodir is not a string or\n",
      "extracts corpusdocument info from the file from the file\n",
      "todorkn should we be able to use the default\n",
      "test update of version of the given file and\n",
      "tests for the pythagorean of a single file with\n",
      "taken from the morx and the test is a\n",
      "instantiate the adapter for the given name and\n",
      "test that crs and is a string with the\n",
      "mix of string and the values in the given\n",
      "test the fake added data to the given file\n",
      "first commit dirtied names in the order of the\n",
      "hook tornado up with a new user to use\n",
      "the identifier of the class name is a list\n",
      "continue to m the function is a list\n",
      "legit fits format is a string containing the\n",
      "shows the status of the given value if\n",
      "verify behavior of jinjas of the given value is\n",
      "the same for our test is a list of\n",
      "get width of text to the end of the\n",
      "a thread for doing the new user to be\n",
      "agent must do this in the future we can\n",
      "str on purpose makes a new test function that\n",
      "list of masks to match the value of\n",
      "first compute the maximum number of the values in\n",
      "density estimation for a single exponential distribution the loss\n",
      "forward read events from the connection to the server\n",
      "display the current revision from the given file and\n",
      "test that the algorithm is a single line of\n",
      "returns the closing tag if the user is not\n",
      "now put all messages in the same file and\n",
      "create the argparser for the given key and the\n",
      "manages a list of files in the given directory\n",
      "outline bottom right corner of the current position of\n",
      "control the degree to be used for the given\n",
      "emacs keybinding insert a new line with the same\n",
      "trait changed handlers for the server and the\n",
      "check number of objects in the list of the\n",
      "handles get requests for the given user and the\n",
      "override interpret beans that is not available in the\n",
      "filelike object mocking object for the given name param\n",
      "placeholder for symmetry with a single value with the\n",
      "make it a number of lines in the list\n",
      "reimplemented to connect signal to the server and the\n",
      "selects the current settings and the current item and\n",
      "add zero smoothing for the test case to be\n",
      "find the coefficients of the given values in the\n",
      "every item of the given node and the current\n",
      "table is a dataset with the same value as\n",
      "update initkeys attached by the given user and the\n",
      "counters for each function and the model for the\n",
      "validate qty during submit the new one is a\n",
      "nodejs is a javascript file for the user and\n",
      "restore original hook to the same function as\n",
      "base class for db data and the given name\n",
      "iterate on assignblks and the first element is\n",
      "file deletion always allowed by the user and the\n",
      "using the prediction pipeline with the same number of\n",
      "if we dont have a new one in the\n",
      "logdebuglooks like there is no way to use the\n",
      "scan recursively all the files in the given directory\n",
      "equal to itself is a list of strings\n",
      "ccefe in iso and the number of bytes\n",
      "if called like nparangen and the user is not\n",
      "test that trying to get the current state of\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "intern some strings in the case of the\n",
      "return a new bits for the given key and\n",
      "having the dict keys in the list of the\n",
      "versionadded an analogue of the given name and the\n",
      "flush the internal buffer to the current time and\n",
      "consider whether expr is a string of the string\n",
      "iterate over self examples and the model and the\n",
      "lookup this grain to be used to use\n",
      "asked for specific amount of time to be used\n",
      "test if target temperature is not in the same\n",
      "call workflows entry functionmethod is a single server or\n",
      "draw only keypoints locationnot into the given list of\n",
      "a message that this is a simple test that\n",
      "user remarks is not a list of the given\n",
      "if we are not a single line of the\n",
      "the default precision for the number of times the\n",
      "set the maximum total number of the times the\n",
      "support for niko home assistant component component for the\n",
      "fit estimator and transform the model to the same\n",
      "use the templates to be used to use the\n",
      "add self and other values to the same variable\n",
      "handle the case when the user is not a\n",
      "switch between daily and the same amount of seconds\n",
      "test installing scripts with a config file and the\n",
      "convert a tree to a list of strings to\n",
      "can only associate html files with a new file\n",
      "check for the file and the given name of\n",
      "mapped mpv quit command and check if the user\n",
      "destination operator id channels for the given key and\n",
      "values copied from xrgbtxt and the first element of\n",
      "return the mempool transactions in the queue the new\n",
      "make sure to set the data to the given\n",
      "transform cursesblinkenlights blinkenlights to a list of strings\n",
      "got a comma before the value is not a\n",
      "switching window must fire the connection to the server\n",
      "avoid name conflicts with the same as the same\n",
      "decorator for wamp event handler for the server and\n",
      "internal helper throws runtimeerror if the user is not\n",
      "cancels current job and the user is created in\n",
      "combine multiple coordinate objects in the given list of\n",
      "type config modelssqseventsource none is raised if the user\n",
      "cant compare middle element with the same number of\n",
      "format search term in the list of the\n",
      "check that builder raises an exception if the user\n",
      "called when the worker is closed and the connection\n",
      "manually set the current path to the given path\n",
      "create a canvas object for the given data and\n",
      "if already exists just use the same name as\n",
      "calculate target word to be a list of the\n",
      "input byte stream is a string that is\n",
      "in case of abnormal and the first one of\n",
      "the proxy may just be a list of the\n",
      "quits the engine that is called when the\n",
      "create a daemon thread to be used to get\n",
      "unstubs all stubbed methods are used to use the\n",
      "test running a process with a new connection and\n",
      "write children to the current directory and the path\n",
      "but we can also use the same as the\n",
      "raise an error if the user is not\n",
      "were a mixin abstract class for the python module\n",
      "dictionary encapsulates the mapping of the data to the\n",
      "subclass gitrepoitem to provide a simple test for the\n",
      "the same surface but we need to use the\n",
      "print isnt a parent of the given path to\n",
      "summary return true if the user is not a\n",
      "r a string representing the value of the given\n",
      "for use in importmapping and the test is a\n",
      "r return the multiplicative path to be a list\n",
      "accelerated sgml parser with a new file to\n",
      "assert endamountoffilesinoutputfolder startamountoffilesinoutputfolder argumnetslimit is a list of strings\n",
      "server side command provider is used to get the\n",
      "if this is an empty list of the the\n",
      "must specify a repository to be used to use\n",
      "testing whether providing a new value to be used\n",
      "r implement the paley of the model for the\n",
      "u test that py is not a string or\n",
      "return the height of the given index and the\n",
      "patch setuppy to provide the default name to be\n",
      "check double block split and in the list of\n",
      "dbgsetting foreground to c and y and the image\n",
      "import an rsa key of the given type param\n",
      "create a dict of the given arguments to be\n",
      "basetree doesnt track child and end of the line\n",
      "always have the first one of the the the\n",
      "dont add new asserts that we need to check\n",
      "we didnt retry again to get the result of\n",
      "tests sage weightedintegervectors list of strings in the list\n",
      "copy makes a shallow copy of the current function\n",
      "class used to ensure that the user is not\n",
      "r plots a curve with the same variables as\n",
      "test that a lhttprequest is a list of the\n",
      "test the handling of the input to be a\n",
      "request pause again to get the current state\n",
      "if there is a new one of the the\n",
      "note that since we can use the same as\n",
      "r execute a line with a string that is\n",
      "if the sign flag is a string or a\n",
      "tools for matplotlibbackendmanagerstoolmanager and the same as the\n",
      "test sendchannels method when the user is not a\n",
      "test with various surrounding data from the file and\n",
      "variables is noniterable in the list of the\n",
      "deal with the scenario and the test is a\n",
      "its important that the test is not a list\n",
      "test for imagegrab returning a string with a string\n",
      "perform archive from local file and return the file\n",
      "sid whose startdate is not a string or a\n",
      "a dict of known values for the given type\n",
      "returns whether a component is a list of the\n",
      "step compute the local values for the given value\n",
      "a remapping whitespace is not a string or\n",
      "ensure that the linearregression is not a string or\n",
      "add a job to the given connection and the\n",
      "both pvals known different and the same as the\n",
      "search for all executables in the system directory and\n",
      "this feature extractor collects the data from the model\n",
      "replace each template field in the given list of\n",
      "the trivial representation of the test of the test\n",
      "gets host from mdt and return the list of\n",
      "tell waitclosed to return the number of seconds to\n",
      "rsends a delete request is not a string or\n",
      "make sure the that is not available in the\n",
      "insert new segment to the given list of\n",
      "xaf guru mult data x x the small\n",
      "note that itlstransport exists in the list of the\n",
      "very arbitrary cutoff time for the given time\n",
      "unit tests for ansible and a class for the\n",
      "check if gettext is not available in the same\n",
      "symbolic result pabnx pabnx and the result is not\n",
      "build a testing install from the module and the\n",
      "this one can never be a list of the\n",
      "args forwardint local forward to the same value as\n",
      "generate the id for the given key and return\n",
      "a set that does not exist in the given\n",
      "cancel should have no more than one one of\n",
      "coding utf c red is not a string or\n",
      "in this case we need to check the default\n",
      "check if option is not present in the given\n",
      "this unboundtype was originally not in the same order\n",
      "an integer is given a string of the given\n",
      "add a third hostkey to the given value and\n",
      "the months and years the number of the times\n",
      "test for us filtered and the current state is\n",
      "we always round the number of lines to the\n",
      "below is a more than one of the other\n",
      "sequence is unrelated to the same thing with the\n",
      "check the weighted version of the given data and\n",
      "drops tables created from the given file and the\n",
      "strip off nfs part of the given page and\n",
      "we add boundary checks to the same value as\n",
      "this filters the queryset is used to use the\n",
      "xcb latin capital letter e a stroke the stroke\n",
      "note that in cupycoreincludecupycomplexcuh is not a list of\n",
      "calculate and set the data to the given value\n",
      "global flag telling maybemutate to be used to be\n",
      "check for duplicate params in the list of the\n",
      "string in dotted notation to be used in the\n",
      "determines the octane of the given value of the\n",
      "input subformat selection of the the test case\n",
      "every internal node in the list of the the\n",
      "test confget with a single value with the same\n",
      "receiving a ctcp query and the server is not\n",
      "exogfc not passed as a string that is not\n",
      "global declarative base class for the model for the\n",
      "just so we dont need to check the default\n",
      "normal read blocking code and the user is not\n",
      "skip current track not available in the database and\n",
      "try to open the file and return the file\n",
      "whether to try to use the default name to\n",
      "apply dropout to the the test of the the\n",
      "examples sage rootsystemcambientspacesimpleroots finite and d array of the\n",
      "return x minus the number of points in the\n",
      "bug when some uniques is not a string or\n",
      "def searchmatrixself matrix target and end of the list\n",
      "password stored on a given file and the file\n",
      "returns the first child of the given line and\n",
      "returns a dictionary with the same value as the\n",
      "contents of the right path to the file name\n",
      "first value is a string that is not a\n",
      "negative bar counts leak the connection to the server\n",
      "gh not sorted but not in the same order\n",
      "todo bev class testcolumndata is a simple test that\n",
      "nasty cases that used to avoid a bug in\n",
      "calculates and returns a list of the values of\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "test with check mode for the given file and\n",
      "these classes appear when the model is a list\n",
      "now test that the test is not a list\n",
      "sign not allowed in the same order as\n",
      "create a user who is a user and the\n",
      "this is to prevent a test that is not\n",
      "hack perform surgery on the same time in the\n",
      "center window on the top of the rect the\n",
      "add function constructor to the same function as\n",
      "if retval was already specified key name str str\n",
      "surrounding space is optional in the list of the\n",
      "from ruamelutilnew import convertversion and the test is not\n",
      "get the latest data from the given file and\n",
      "every module takes a string to the same type\n",
      "adds values to the given list of the values\n",
      "add add a register to the given function for\n",
      "attempt to transform to a string with a string\n",
      "traverse symbols in order to be used to use\n",
      "mayavi plots require the same time for the model\n",
      "with single byte string and the value is a\n",
      "set second attribute to the given value if the\n",
      "construct the rank bundle for the given name and\n",
      "examples sage p speciespartitionspecies x y y y y\n",
      "hook for testlib to be used to use\n",
      "if we get a new file in the given\n",
      "just to be sure that the user is not\n",
      "if this is a list of the the the\n",
      "def testredirectpatternself testurls a new new file to the\n",
      "during bootstrap we may want to use the same\n",
      "if there is more than one one of the\n",
      "resolves query string to the given string or a\n",
      "no operation returns nothing to be used to use\n",
      "test the case where the user is not a\n",
      "generate blog articles for the given file and\n",
      "fit selectfrommodel a multiclass sensor with a single image\n",
      "these should just be a string that is not\n",
      "r return the string representation of the given type\n",
      "remove breakpoint or watchpoint from the file and return\n",
      "checkcycleundirectedgraph class to check for the given name and\n",
      "gradient wrt b dx is a list of the\n",
      "an rdflib parser for the given name param name\n",
      "this will test unicode strings in the python version\n",
      "the standard blackblackerror exception for the given function that\n",
      "clear service principal creds to be used to use\n",
      "there was not even if we have a new\n",
      "different types of categories of the given values in\n",
      "are we doing a better way to be a\n",
      "return string labels for the given value of the\n",
      "gen a new dirimport to the same function as\n",
      "produce a string representation of the given type param\n",
      "opacityvalue schema wrapper anyofclassvaluedefwithoptionalconditionmarkpropfielddefnumber the class to be used\n",
      "load the migrations from the file and the file\n",
      "check each stage only if the user is not\n",
      "returns mexpandydegpsubsxx y and y and y labels\n",
      "lets buffer something to be a single line of\n",
      "try a valid learner and the time of the\n",
      "c sebastien rohaut sebastienrohautgmailcom is a simple test case\n",
      "the connection on which the server is not a\n",
      "autogenerated file do not exist in the file path\n",
      "file to delete during the user and the user\n",
      "can be none in the case of the first\n",
      "if interactivity is async on the server and the\n",
      "update march this temporal of the test of the\n",
      "put value of slope of the matrix to the\n",
      "assume all sequences in the order is not in\n",
      "indication of the machine with a new user and\n",
      "create a zipfile on the given path and the\n",
      "send code by users to be used to get\n",
      "log a message to the given connection and\n",
      "we take special care about the first line of\n",
      "see if openssl wants to be a string or\n",
      "yield a single example and the test for the\n",
      "not registered request configuration for the user and the\n",
      "pypeflow is light weight of the given index and\n",
      "the botocognitoidentity module relies on the default name and\n",
      "if all thats left of the first line of\n",
      "prepare duplicate of filetxt to be a list of\n",
      "determine if the authority is not a list of\n",
      "this decorator registers a function to be used to\n",
      "create some data the data is a list of\n",
      "python base encoded is utf encoded in utf to\n",
      "private method set up the given function for the\n",
      "cleanlinks step cleans up the new device and\n",
      "xxx if we add a new file to the\n",
      "describe a date series for the given type or\n",
      "everything else gets tried to be a list of\n",
      "plugin used to fix the default name to be\n",
      "not part of unittest and the tests are used\n",
      "q selfbaseringq threehalves qparentbaseringrational is a bit of a\n",
      "w is handled separately in the case of the\n",
      "psp getpsutilprocesspid ctime pspioniceioclass is the first line of\n",
      "get open documents returns a list of the given\n",
      "a requestsite is returned when the user is not\n",
      "class of all semistandard methods for the given class\n",
      "gets the ids of the given data and the\n",
      "copyfile to avoid permission of the test for the\n",
      "computes t as side of the number of samples\n",
      "action resource triggers the user to be able\n",
      "checks coefinit shape for the given value of the\n",
      "frame xaf for file names in the list of\n",
      "try to detect the default name to be used\n",
      "find operating system ostype and the file is not\n",
      "check classification by average with the same number of\n",
      "handle ensure config commandline is not installed and the\n",
      "returns the bitmap displayed in the given page and\n",
      "if we havent seen the user and the user\n",
      "key is unknown so that the user is not\n",
      "todokmaehashi remove this when the user is not a\n",
      "by default allow all the arguments to be used\n",
      "testing the union aggregate with the same value as\n",
      "apply a function elementwise the value of the value\n",
      "ensure that the directory is not a path to\n",
      "lambert forms may need to be used to use\n",
      "stopiteration is used to get the current file and\n",
      "a nonunique usernamefield raises valueerror if the user is\n",
      "according to the spec for the given path and\n",
      "livecheck example first start and be a list of\n",
      "connect and disconnect methods to the server and the\n",
      "load images and annotations from the model and the\n",
      "xxx shouldnt this return a list of strings to\n",
      "produce translation matrix to be used in the order\n",
      "setup an existing msi object for the given key\n",
      "the us employment crash if the user is not\n",
      "find the matching names in the given list of\n",
      "volume is offline but not a new connection for\n",
      "read trailer possibly containing the same value as the\n",
      "disconnect whatever our state is not a list of\n",
      "find and delete aws and the user and the\n",
      "classes and functions useful for the given function and\n",
      "algoritm walk backwards through the directory and the path\n",
      "connected mmal output ports to the given type param\n",
      "display the name of the given name if the\n",
      "execute function in libsingulargbdefaultcontext with a given name if\n",
      "if builderstatus page does not exist in the given\n",
      "the compiled statement cache the file to be used\n",
      "st pass simplest case of the first line of\n",
      "process exited due to the user and the connection\n",
      "if we generated a file from the file and\n",
      "delete old not verified id and return the user\n",
      "combinations of multiple patterns in the list of files\n",
      "lastweekstats is none if we have a new value\n",
      "dispose from js file and the file name\n",
      "wrapper around funcopteinsumcontractexpression that is a list of strings\n",
      "doesnt exist fall through to the test case if\n",
      "if we have epoll the first one of the\n",
      "for testing unicode musicdata and the default value is\n",
      "framesappendframes frames frames are not used in the\n",
      "get the tkinter photo and the model is a\n",
      "set a reverse mm of the file and the\n",
      "return a generic schema for the given name of\n",
      "invalid for removestatlink for the given key and the\n",
      "init gradient arrays for the given values in the\n",
      "wraps around a registry of the module and the\n",
      "transform an escaped line to the same value as\n",
      "like subprocesscall but redirects to the same as the\n",
      "ignore the require elements to be a list of\n",
      "plain string flagged as a string or a string\n",
      "return the maximum value of the given value of\n",
      "produces the correct results for the given type of\n",
      "alpha is for the given value of the given\n",
      "initialize a newly instanced state of the given key\n",
      "readd ourselves to the end of the file and\n",
      "takes article or related data to the given type\n",
      "deep learning library for the test case that is\n",
      "the root node is a list of files in\n",
      "this timeout wont apply to the same time in\n",
      "adds enablefunctional argument to the given name of\n",
      "setup connection to remote server and the server is\n",
      "create an entry for the given file and the\n",
      "japanese invalid utf encoded in utf to the string\n",
      "create access control for the given page and return\n",
      "tests whether any array of the values are not\n",
      "find all the vertices in the list of the\n",
      "get information about a given key for the given\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "auto generated concat when the user is not a\n",
      "remove an address from the given file and return\n",
      "r returns the coleman of the given value of\n",
      "only used if cacerts is not a string or\n",
      "remove nodedefault and edgedefault the current state of the\n",
      "string stuff for automatic the value of the given\n",
      "raised when a master is specified the user is\n",
      "normal gh gh not on the same as the\n",
      "do provide keeptokens argument to the default value to\n",
      "helper for total y and the data of the\n",
      "f test joint hypothesis with the matrix of the\n",
      "indexing test cases with a single line of\n",
      "prevents the variable interfering on the same file as\n",
      "none of the parameters in the list of the\n",
      "add sighashall for testing the user to be used\n",
      "on some platform stblocks and the user is not\n",
      "always include weblate backend names in the given directory\n",
      "list list of identifier names for the given name\n",
      "return a platform for the given file name param\n",
      "remove existing entry from the given file and\n",
      "maybe it doesnt have a new path to the\n",
      "tests of reducedfunctionality for the given test function that\n",
      "nor rn rm the right time and the\n",
      "dont wrap tags in the same order as\n",
      "choose the node with the same value as the\n",
      "force no attempt to be able to get the\n",
      "build the multiindex w the index and the index\n",
      "fixme only support not a bug in the case\n",
      "todocmaloney should catch the error message if the user\n",
      "compatible with pygmentsbridgehighlightblock since we need to use the\n",
      "wait briefly in for the server to be closed\n",
      "in order to do the test of the test\n",
      "add an element smaller than the number of the\n",
      "get the tilt level is a list of the\n",
      "create a builder based on the given value if\n",
      "now generate the output of the file and the\n",
      "we have change perm one of the the the\n",
      "store the updated heapsize and return the list of\n",
      "c jeff schroeder jeffschroedercomputerorg is a simple test case\n",
      "test set containing dictionaries with the same value as\n",
      "usrbinenv python example postprocessing for the ipv address and\n",
      "return the algebraic closure for the class of the\n",
      "returns true if the user is not a path\n",
      "strip trailing decimal and a string or the string\n",
      "weights set to one of the the values in\n",
      "if selfblobmanagersaveblobs loginforecovered ii the data and the same\n",
      "ask for two keepalive messages to the server and\n",
      "hcenter it to the following tests for the test\n",
      "for i debugging and the test is not\n",
      "reset all buttons statuses on the server and the\n",
      "find the loglikelihood we need to use the data\n",
      "get timeline stats for the given user and\n",
      "play the given media file and return a list\n",
      "naive one pass var and the value of the\n",
      "return true if there is no user address of\n",
      "adds arrows at the same point of the axis\n",
      "if visualgridshapevisualaxesrow and not a list of the the\n",
      "only a valid state is a list of the\n",
      "when shuffle is not a list of the first\n",
      "recreates the combobox contents is a list of the\n",
      "q q forecasts after the model is a single\n",
      "cd into the temporary file to avoid a warning\n",
      "sets the starting value to the given value in\n",
      "test peek read readline file to the file and\n",
      "the tokens in the list of the the values\n",
      "when not monkeypatched raises a valueerror if the user\n",
      "print basic platform information about the given name of\n",
      "contains the unified value for the given type of\n",
      "this generates a docstring for the given type and\n",
      "this tests for the test of the test function\n",
      "instantiate the platform setup for the given user and\n",
      "fields with choices get the current value of the\n",
      "r computes a groebner basis of the basis for\n",
      "a subclass might still be a string that is\n",
      "convert a rat to a string to the string\n",
      "translation tries to change the path to the given\n",
      "we create cyclical symlinks in the list of the\n",
      "download daily year treasury and the number of seconds\n",
      "an object for managing the test that is a\n",
      "delegate logic to fitloop for the given name and\n",
      "representation of a tesla sensor if the user is\n",
      "generates the property decorators for the given name and\n",
      "we also want to use the default name to\n",
      "foo is never found in the file and\n",
      "r littlewoodrichardson tableaux a matrix of the axis and\n",
      "these have link errors to the same as the\n",
      "closed form of the given value in the given\n",
      "simply returns the points to the given value of\n",
      "simplify ippprim selfupper selflowernpcosomegaomegatselfupperphiphitnppi and the function to be\n",
      "npnan true npnan filled is a string of the\n",
      "dqnode should now be used to use the same\n",
      "test that an exploration is created in the given\n",
      "hermitianinteger antihermitian antihermitianeven antihermitian is the first line of\n",
      "fluxbox is a windowmanager of the given value and\n",
      "in this case the number of the elements are\n",
      "without the expectedsize parameter is a string that is\n",
      "universal newlines through communicate with the same time and\n",
      "compatibility with python x and the first one is\n",
      "report problematic unrar and end is not a\n",
      "align lhs and rhs the value of the given\n",
      "return the codename for the given key and return\n",
      "check if program is not available in the system\n",
      "test that if grab is not specified in the\n",
      "read buildinfo file from the file and return\n",
      "do not apply any more more information than the\n",
      "perform a bitwise and one of the other data\n",
      "test intervals with constant values in the order of\n"
     ]
    }
   ],
   "source": [
    "with open(\"testPhrases\",\"r\") as p:\n",
    "    phrases = p.readlines()\n",
    "\n",
    "for m in models:\n",
    "    prefix = m.name.replace(' ','_')\n",
    "    with open(prefix+\"_gen.txt\",\"w\") as out:\n",
    "        for p in phrases:\n",
    "            s = next5(m,p)\n",
    "            print(s)\n",
    "            out.write(s+\"\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> repro/ShortGRUraw.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "# if using a Jupyter notebook, includue:\n",
    "%matplotlib inline\n",
    "import time\n",
    "import keras\n",
    "from enum import Enum\n",
    "import keras\n",
    "import numpy as np\n",
    "from keras.preprocessing.text import Tokenizer\n",
    "from keras import layers\n",
    "from math import floor, ceil\n",
    "from random import sample"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "class CommentType(Enum):\n",
    "    OTHER = 1\n",
    "    WHITESPACE = 2\n",
    "    PRAGMA = 3\n",
    "    ENCODING = 4\n",
    "    LICENSE = 5\n",
    "    TYPEHINT = 6\n",
    "\n",
    "class OtherType(Enum):\n",
    "    MISC = 1\n",
    "    RST = 2\n",
    "\n",
    "class CleanAndCount:\n",
    "    rst = 0\n",
    "    punc = set([\"+\",\"-\",\"=\",\"_\",\">>\",\">>>\",\"<<<\",\"<<\",\"*\",\"'\",\"\\\"\",\"<\",\">\",\"?\",\"/\",\"\\\\\",\",\",\".\",\"!\",\"@\",\"#\",\"$\",\"%\",\"^\",\"&\",\"(\",\")\",\"[\",\"]\",\"{\",\"}\"])\n",
    "    puncs = 0\n",
    "    kinds = dict()\n",
    "    def __init__(self):\n",
    "        for k in CommentType:\n",
    "            self.kinds[k] = 0\n",
    "    def bumpkind(self,k):\n",
    "        self.kinds[k] = self.kinds[k] + 1\n",
    "    \n",
    "    def sanitize_and_count(self,s):\n",
    "        if s.isspace():\n",
    "            self.bumpkind(CommentType.WHITESPACE)\n",
    "            return None\n",
    "        # TODO: Are there comments where c and c+'\\n' are both in the data?\n",
    "        s = s.strip()\n",
    "        if (s.startswith(\"coding\") or s.startswith(\"encoding\")) and s.endswith(\"utf-8\"):\n",
    "            self.bumpkind(CommentType.ENCODING)\n",
    "        elif (s.startswith(\"vim: \") or s.startswith(\"pylint: \") or s.startswith(\"noqa pylint: \") or s.startswith(\"pragma: \")):\n",
    "            self.bumpkind(CommentType.PRAGMA)\n",
    "        elif s.startswith(\"Licensed under \"):\n",
    "            self.bumpkind(CommentType.LICENSE)\n",
    "        elif s.startswith(\"type:\"):\n",
    "            self.bumpkind(CommentType.TYPEHINT)\n",
    "        else:\n",
    "            self.bumpkind(CommentType.OTHER)\n",
    "            if (\"..\" in s and \"::\" in s):\n",
    "                self.rst = self.rst + 1\n",
    "            if (s in self.punc):\n",
    "                self.puncs = self.puncs + 1\n",
    "        return s\n",
    "    # later should refactor to just clean and classify, so it can be reused for counting and filtering\n",
    "    \n",
    "    def __str__(self):\n",
    "        return f\"rst: {self.rst}, puncs: {self.puncs}, kinds: {(self.kinds)}\"\n",
    "\n",
    "class WordBox:\n",
    "    def __init__(self, filename):\n",
    "        self.filename = filename\n",
    "        f = open(filename, \"r\", encoding=\"utf-8\")\n",
    "        lines = f.readlines()\n",
    "        f.close()\n",
    "        \n",
    "        # Eventually the strings need to be embedded as integers, so we need to know what to do with them.  We need to know how many words there are, and we also need to know about outliers we can toss.\n",
    "        # Note a subtlety with [str.split()](https://docs.python.org/3/library/stdtypes.html?highlight=split#str.split) below: passing space as the delimeter results in about 1.6 million empty splits. So it's important that we just use the general \"consecutive whitespace\" split default (no args). The original passed ```' '``` as the delimeter, which both lengthened lines and skewed distribution significantly.\n",
    "        # find length of longest line, number of words total\n",
    "        maxlen = 0\n",
    "        wordcount = {'' : 0}\n",
    "        for line in lines:\n",
    "            words = line.split()\n",
    "            maxlen = max(maxlen,len(words))\n",
    "            for word in words:\n",
    "                if word in wordcount:\n",
    "                    wordcount[word] = wordcount[word] + 1\n",
    "                else:\n",
    "                    wordcount[word] = 1\n",
    "        # Note that we haven't actually done further filtering; lots of these\n",
    "        # \"words\" contain punctuation\n",
    "        self.maxlen = maxlen\n",
    "        self.wordcount = wordcount\n",
    "        kvpairs = wordcount.items()\n",
    "        self.kvsorted = sorted(kvpairs, key=lambda x: x[1], reverse=True)\n",
    "        \n",
    "        self.ndirect = len(lines)\n",
    "        \n",
    "        repeats = dict()\n",
    "        for line in lines:\n",
    "            if line in repeats:\n",
    "                repeats[line] = repeats[line] + 1\n",
    "            else:\n",
    "                repeats[line] = 1\n",
    "                \n",
    "        self.repeats = repeats\n",
    "        \n",
    "        cac = CleanAndCount()\n",
    "        cleaned = list()\n",
    "        for l in lines:\n",
    "            cleaned.append(cac.sanitize_and_count(l))\n",
    "            \n",
    "        # Let's see how many duplicate *cleaned* comments we have\n",
    "        crepeats = dict()\n",
    "        for line in cleaned:\n",
    "            if line in crepeats:\n",
    "                crepeats[line] = crepeats[line] + 1\n",
    "            else:\n",
    "                crepeats[line] = 1\n",
    "        self.crepeats = crepeats\n",
    "        \n",
    "        cwordcount = {'' : 0}\n",
    "        for line in cleaned:\n",
    "            if line == None:\n",
    "                continue\n",
    "            words = line.split()\n",
    "            maxlen = max(maxlen,len(words))\n",
    "            for word in words:\n",
    "                if word in cwordcount:\n",
    "                    cwordcount[word] = cwordcount[word] + 1\n",
    "                else:\n",
    "                    cwordcount[word] = 1\n",
    "        self.cwordcount = cwordcount\n",
    "            \n",
    "    def miscStats(self):\n",
    "        vals = self.wordcount.values()\n",
    "        print(len(vals))\n",
    "        print(len(list(filter((lambda x: x > 1),vals))))\n",
    "        print(len(list(filter((lambda x: x > 2),vals))))\n",
    "        print(len(list(filter((lambda x: x > 3),vals))))\n",
    "        print(len(list(filter((lambda x: x > 10),vals))))\n",
    "        print(len(list(filter((lambda x: x > 100),vals))))\n",
    "        print(str(self.ndirect)+\" total lines\")\n",
    "        print(str(len(self.repeats))+\" lines after removing exact duplicates\")\n",
    "        \n",
    "        print(\"Raw comments: \"+str((self.ndirect)))\n",
    "        print(\"De-duplicated comments: \"+str(len(self.repeats)))\n",
    "        print(\"% duplicates: \"+str(((self.ndirect-len(self.repeats))/self.ndirect)))\n",
    "\n",
    "        print(\"De-duplicated *normalized* comments: \"+str(len(self.crepeats)))\n",
    "        print(\"% *normalized* duplicates: \"+str(((self.ndirect-len(self.crepeats))/self.ndirect)))\n",
    "\n",
    "        \n",
    "    def plotTop(self):\n",
    "        plt.hist(sorted(list(filter((lambda x: x > 100), self.wordcount.values()))),100,log=True)\n",
    "    def showTopRepeats(self,n):\n",
    "        print(sorted(self.repeats.items(), key=lambda x: x[1], reverse=True)[:n])\n",
    "    def showTopCleanedRepeats(self,n):\n",
    "        print(sorted(self.crepeats.items(), key=lambda x: x[1], reverse=True)[:n])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import math\n",
    "\n",
    "class Model:\n",
    "    def __init__(self,wbox):\n",
    "        self.sentences = []\n",
    "        self.next_words = []\n",
    "        self.maxlen = 10\n",
    "        self.step = 2\n",
    "        # Let's use the \"cleaned\" word counts (i.e., after deduplication)\n",
    "        self.filtered = set(filter((lambda w: wbox.cwordcount[w] > 10), wbox.cwordcount.keys()))\n",
    "        self.wbox = wbox\n",
    "        # Choose a batch size depending on available physical RAM\n",
    "        # memory calculation based on https://stackoverflow.com/questions/22102999/get-total-physical-memory-in-python/28161352#28161352\n",
    "        # Based on number of bytes available, estimate how many inputs+outputs would fit in half of RAM\n",
    "        # and take the next lowest power of 2 (the estimate is very rough) \n",
    "        #mem_bytes = os.sysconf('SC_PAGE_SIZE') * os.sysconf('SC_PHYS_PAGES')\n",
    "        #estimated_inputs = mem_bytes/2/(self.maxlen*10001*8) # maxlen * |dict| * |uint8|\n",
    "        #self.batch_size = 2**(math.floor(math.log2(estimated_inputs)))\n",
    "        #print(\"Chose batch size \"+str(self.batch_size)+\" based on \"+str(mem_bytes/(1024.**3))+\"GB RAM\")\n",
    "        # Using a huge batch size makes the training process very slow (fewer updates to weights per epoch)\n",
    "        # Using small batch sizes makes the gradient estimate bad, and loss only increases.\n",
    "        self.batch_size = 512 #256\n",
    "        self.epochs = 35\n",
    "\n",
    "    def fitTokens(self):\n",
    "        print(\"Building dictionary from Keras Tokenizer at \"+time.asctime())\n",
    "        tokenizer = Tokenizer(num_words = 10000) # Note this will be much smaller than the 121K above... Could try len(words), but need to one-hot encode output\n",
    "        #tokenizer = Tokenizer(num_words = len(words)) # Note this will be much smaller than the 121K above...\n",
    "\n",
    "        dropNone = list(filter((lambda x: x != None), self.wbox.crepeats))\n",
    "        \n",
    "        # This shuffles the list randomly, such that any slice of the result is a valid random subsample.\n",
    "        # This means we can split this 80/10/10 training/validation/test by range.\n",
    "        dropNone = sample(dropNone, len(dropNone))\n",
    "\n",
    "        tokenizer.fit_on_texts(dropNone)\n",
    "\n",
    "        # One-hot takes gobs of memory, so.... can't do that\n",
    "        #one_hot_results = tokenizer.texts_to_matrix(dropNone, mode='binary')\n",
    "        word_index2 = tokenizer.word_index\n",
    "        print(\"Dictionary built from Keras Tokenizer at \"+time.asctime())\n",
    "        print('Found %s unique tokens.' % len(word_index2))\n",
    "        print(\"Fixing for the fact that num_words doesn't work\")\n",
    "\n",
    "        # per https://github.com/keras-team/keras/issues/8092#issuecomment-372833486\n",
    "        tokenizer.word_index={e:i for e,i in tokenizer.word_index.items() if i <= 10000} # word index is sorted most frequent to least\n",
    "        tokenizer.word_index[tokenizer.oov_token] = 10000+1\n",
    "        self.word_index2 = tokenizer.word_index\n",
    "        print('Trimmed to %s unique tokens.' % len(self.word_index2))\n",
    "\n",
    "        print(\"Generating training data at \"+time.asctime())\n",
    "        # Let's only select training sets where all words are learned for now, to keep data small. This will cause issues later.\n",
    "        self.sentences = []\n",
    "        self.next_words = []\n",
    "        discards = 0\n",
    "        sentences_with_discards = 0\n",
    "        for l in dropNone: # self.crepeats with the Nones removed\n",
    "            words = l.split()\n",
    "            localDiscard = False\n",
    "            for i in range(-self.maxlen+1,len(words)-self.maxlen, self.step):\n",
    "                #if all((w in self.word_index2) for w in words[i: i+self.maxlen+1]):\n",
    "                # We'll train on anything that predicts a word in the dictionary,\n",
    "                # regardless of how many 'missing' words are in the input\n",
    "                if words[i+self.maxlen] in self.word_index2:\n",
    "                    if i >= 0:\n",
    "                        self.sentences.append(words[i: i+self.maxlen])\n",
    "                    else:\n",
    "                        # Use a dummy sequence that won't be in the dictionary; punctuation was already filtered out\n",
    "                        lst = ((\"@#$ \"*(-i))).split()\n",
    "                        lst.extend(words[:i+self.maxlen])\n",
    "                        self.sentences.append(lst)\n",
    "                    self.next_words.append(words[i+self.maxlen])\n",
    "                else:\n",
    "                    localDiscard = True\n",
    "                    discards = discards + 1\n",
    "            if localDiscard == True:\n",
    "                sentences_with_discards = sentences_with_discards + 1\n",
    "        print(\"Original number of input sentences: \",len(self.wbox.crepeats))\n",
    "        print('Number of usable sequences:', len(self.sentences))\n",
    "        print(\"Sentences with discards: \",sentences_with_discards)\n",
    "        print(\"Total sequences discarded: \", discards)\n",
    "        print(\"Done generating training data at \"+time.asctime())\n",
    "\n",
    "        \n",
    "    class SentenceSequence(keras.utils.Sequence):\n",
    "        \"\"\"A TensorFlow Sequence class for piece-wise training without allocating arrays for the full dataset at once. Trades space for time.\"\"\"\n",
    "        def __init__(self, batch_size, sentences, next_words, word_index, maxlen):\n",
    "            self.batch_size = batch_size\n",
    "            # Shuffle sentences randomly\n",
    "            #self.sentences = random.sample(sentences, len(sentences))\n",
    "            # TODO: Need to do simultaneous shuffle on sentences and words! Or, put code to generate next_words here, *after* shuffling sentences\n",
    "            # TODO: actually, the shuffle should be done outside this sequence: I can use random.sample on the whole of sentences, and that's supposed to be adequate to ensure any subslice is a valid random sample (https://docs.python.org/3/library/random.html#random.sample): so sample the whole population, then split 80/20 or 90/10 for validation, and put the validation in a second generator. For that matter, should also split off testing data that way.\n",
    "            self.sentences = sentences\n",
    "            self.next_words = next_words\n",
    "            self.word_index = word_index\n",
    "            self.maxlen = maxlen\n",
    "            \n",
    "        def __len__(self):\n",
    "            return ceil(len(self.sentences) / self.batch_size)\n",
    "        \n",
    "        def __getitem__(self, idx):\n",
    "            # Because the output uses one-hot encoding, need to use |dictionary|+1 so the last value is undef token\n",
    "            # It feels a bit wasteful to reallocate on every call instead of reusing memory, but really the alternative requires explicitly resetting lots of things to 0, so it's probably not a terrible penalty\n",
    "            if (idx+1)*self.batch_size >= len(self.next_words):\n",
    "                x = np.zeros((len(self.sentences) % self.batch_size, self.maxlen), dtype=np.int)\n",
    "                y = np.zeros((len(self.sentences) % self.batch_size, len(self.word_index)+1), dtype=np.int)\n",
    "            else:\n",
    "                x = np.zeros((self.batch_size, self.maxlen), dtype=np.int)\n",
    "                y = np.zeros((self.batch_size, len(self.word_index)+1), dtype=np.int)\n",
    "            arrindex = 0 #idx * self.batch_size\n",
    "            for i in range(idx * self.batch_size, min((idx + 1) * self.batch_size, len(self.next_words)-1)):\n",
    "                try:\n",
    "                    if (i < len(self.next_words)):\n",
    "                        for t, word in enumerate(self.sentences[i]):\n",
    "                            # Tweak: Since I'm dropping most words for scaling, need to handle 'unmapped' words\n",
    "                            x[arrindex, t] = self.word_index.get(word, len(self.word_index))\n",
    "                        y[arrindex, self.word_index.get(self.next_words[i],len(self.word_index))] = 1\n",
    "                    arrindex = arrindex + 1\n",
    "                except IndexError:\n",
    "                    print(\"Encountered the bug\")\n",
    "                    print(i)\n",
    "                    print(idx)\n",
    "                    print(arrindex)\n",
    "                    print(len(self.next_words))\n",
    "                    print((idx + 1) * self.batch_size < len(self.next_words))\n",
    "            # TODO: instead of reshaping, allocate correct shape initially and reuse\n",
    "            # Need tensors of the actual shape above for input to the embedding layer!\n",
    "            #self.x = self.x.reshape(self.x.shape[0], 10, 1)\n",
    "            return (x, y)\n",
    "            \n",
    "    def buildGenerators(self,train,valid):\n",
    "        lastTraining = ceil(train/100.0*len(self.sentences))\n",
    "        firstValid = lastTraining + 1\n",
    "        lastValid = ceil((train+valid)/100.0*len(self.sentences))\n",
    "        self.train = self.SentenceSequence(self.batch_size, self.sentences[:lastTraining], self.next_words[:lastTraining], self.word_index2, self.maxlen)\n",
    "        self.valid = self.SentenceSequence(self.batch_size, self.sentences[firstValid:lastValid], self.next_words[firstValid:lastValid], self.word_index2, self.maxlen)\n",
    "        self.test = self.SentenceSequence(self.batch_size, self.sentences[lastValid+1:], self.next_words[lastValid+1:], self.word_index2, self.maxlen)\n",
    "\n",
    "    def buildLayers(self):\n",
    "        self.model = keras.models.Sequential()\n",
    "        self.model.add(layers.Embedding((len(self.word_index2)+1),32, input_length=self.maxlen)) # TODO: Is the 10000 here the vocab size, or number of samples?\n",
    "        #self.model.add(layers.Flatten())\n",
    "        #model.add(layers.LSTM(32, input_shape=(10,1)))\n",
    "        #self.model.add(layers.LSTM(32, input_shape=(10,len(self.word_index2)+1), return_sequences=True))\n",
    "        #self.model.add(layers.LSTM(32))\n",
    "        self.model.add(layers.GRU(32, return_sequences=True))\n",
    "        self.model.add(layers.GRU(32)) #, return_sequences=True))\n",
    "        self.model.add(layers.Dropout(0.2))\n",
    "        #self.model.add(layers.Dense(len(self.word_index2), activation='softmax'))\n",
    "        # TimeDistributed is useful if we want to predice *sequences* rather than just one word\n",
    "        #self.model.add(layers.TimeDistributed(layers.Dense(len(self.word_index2))))\n",
    "        self.model.add(layers.Dense(len(self.word_index2)+1, activation='softmax'))\n",
    "        #self.model.add(layers.Activation('softmax'))\n",
    "        self.model.summary()\n",
    "        \n",
    "    def fitModelWithGenerator(self):\n",
    "        optimizer = keras.optimizers.Adamax(lr=0.01)\n",
    "        # So we're training on loss against predicting the next word\n",
    "        self.model.compile(loss='categorical_crossentropy', optimizer=optimizer,\n",
    "                           metrics=['accuracy', 'categorical_accuracy'])\n",
    "        self.model.summary()\n",
    "        self.history = self.model.fit(self.train,\n",
    "                           epochs=self.epochs,\n",
    "                           batch_size=self.batch_size, #32,\n",
    "                           validation_data=self.valid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def plotLoss(m):\n",
    "    plt.clf()\n",
    "    loss = m.history.history['loss']\n",
    "    val_loss = m.history.history['val_loss']\n",
    "\n",
    "    epochs = range(1, len(loss)+1)\n",
    "\n",
    "    loss = m.history.history['loss']\n",
    "    val_loss = m.history.history['val_loss']\n",
    "    epochs = range(1, len(loss) + 1)\n",
    "\n",
    "    plt.plot(epochs, loss, 'bo', label='Training loss')\n",
    "    plt.plot(epochs, val_loss, 'b', label='Validation loss')\n",
    "    plt.title('Training and validation loss')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Loss')\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "        \n",
    "def plotAccuracy(m):\n",
    "    plt.clf()\n",
    "    # no accuracy??? \n",
    "    acc = m.history.history['accuracy']\n",
    "    val_acc = m.history.history['val_accuracy']\n",
    "    epochs = range(1, len(acc)+1)\n",
    "    plt.plot(epochs, acc, 'bo', label='Training acc')\n",
    "    plt.plot(epochs, val_acc, 'b', label='Validation acc')\n",
    "    plt.title('Training and validation accuracy')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Accuracy')\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "    \n",
    "def plotCatAccuracy(m):\n",
    "    plt.clf()\n",
    "    acc = m.history.history['categorical_accuracy']\n",
    "    val_acc = m.history.history['val_categorical_accuracy']\n",
    "    epochs = range(1, len(acc)+1)\n",
    "    plt.plot(epochs, acc, 'bo', label='Training categorical acc')\n",
    "    plt.plot(epochs, val_acc, 'b', label='Validation categorical acc')\n",
    "    plt.title('Training and validation categorical accuracy')\n",
    "    plt.xlabel('Epochs')\n",
    "    plt.ylabel('Categorical Accuracy')\n",
    "    plt.legend()\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "def doItFlexibly(box,epochs):\n",
    "    mod = Model(box)\n",
    "    mod.epochs = epochs\n",
    "    mod.fitTokens()\n",
    "    mod.buildGenerators(70,15)\n",
    "    mod.buildLayers()\n",
    "    mod.fitModelWithGenerator()\n",
    "    return mod\n",
    "#advancedBox = WordBox(\"commentdata/advanced\")\n",
    "#advancedM = doItFlexibly(advancedBox,100)\n",
    "#plotLoss(advancedM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#plotAccuracy(advancedM)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Currently training only on sentences that are entirely within the top 10K words. Useful, but we'd like to also make predictions when some priming words are not mapped --- but we also don't want to have UNK be a valid prediction, because there will just be so many of them that it will heavily bias predictions towards UNK.\n",
    "Advanced dataset loss hovering around 4.595, accuracy around 25%, when we can predict UNK and accept UNK inputs....\n",
    "\n",
    "Now let's see now that we've switched to training on any inputs that predict some known word... (this will take longer to train since there are now many more valid training examples)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO: currently hard-coded maxlen to 10...\n",
    "# TODO: currently won't work unless there are exactly 10 words\n",
    "def predictNext(model, primer):\n",
    "    prime = primer.split()\n",
    "    if (len(prime) > 10):\n",
    "        return False\n",
    "    # Will feed to batch prediction, with shape (None, maxlen)\n",
    "    arr = np.zeros((1,10), dtype=np.int)\n",
    "    for i in range(0,10):\n",
    "        if prime[i] in model.word_index2:\n",
    "            arr[0][i] = model.word_index2[prime[i]]\n",
    "        else:\n",
    "            arr[0][i] = len(model.word_index2)\n",
    "    print(arr)\n",
    "    return model.model.predict_on_batch(arr)\n",
    "def maxVal(arr):\n",
    "    tmp = 0\n",
    "    for i in range(1,len(arr)):\n",
    "        if arr[i] > arr[tmp]:\n",
    "            tmp = i\n",
    "    return tmp\n",
    "def findWordFromIndexSlowly(model, idx):\n",
    "    for key, value in model.word_index2.items():\n",
    "        if value == idx:\n",
    "            return key\n",
    "    return False\n",
    "def predictNextSplit(model, prime):\n",
    "    # Will feed to batch prediction, with shape (None, maxlen)\n",
    "    arr = np.zeros((1,model.maxlen), dtype=np.int)\n",
    "    for i in range(0,model.maxlen):\n",
    "        if prime[i] in model.word_index2:\n",
    "            arr[0][i] = model.word_index2[prime[i]]\n",
    "        else:\n",
    "            arr[0][i] = len(model.word_index2)\n",
    "    return model.model.predict_on_batch(arr)[0]\n",
    "def next5(model, primer):\n",
    "    prime = primer.split()\n",
    "    if (len(prime) > model.maxlen):\n",
    "        prime = prime[-10:]\n",
    "    elif len(prime) < model.maxlen:\n",
    "        prime = ((\"UNDEF \"*(model.maxlen-len(prime)))+primer).split()\n",
    "    orig = list()\n",
    "    for i in range(0,5):\n",
    "        w = findWordFromIndexSlowly(model, maxVal(predictNextSplit(model, prime)))\n",
    "        prime.append(w)\n",
    "        orig.append(prime.pop(0))\n",
    "    orig.extend(prime)\n",
    "    while (orig[0] == 'UNDEF'):\n",
    "        orig.remove('UNDEF')\n",
    "    return ' '.join(orig)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#print(advancedM.word_index2)\n",
    "#print(next5(advancedM, \"the method repeats\"))\n",
    "#print(next5(advancedM, \"the method iterates over\"))\n",
    "#print(next5(advancedM, \"sort the\"))\n",
    "#print(next5(advancedM, \"the same\"))\n",
    "#print(next5(advancedM, \"print the first parameter\"))\n",
    "#print(next5(advancedM, \"standard input\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Building dictionary from Keras Tokenizer at Fri Aug 28 01:17:00 2020\n",
      "Dictionary built from Keras Tokenizer at Fri Aug 28 01:17:23 2020\n",
      "Found 269952 unique tokens.\n",
      "Fixing for the fact that num_words doesn't work\n",
      "Trimmed to 10001 unique tokens.\n",
      "Generating training data at Fri Aug 28 01:17:24 2020\n",
      "Original number of input sentences:  932821\n",
      "Number of usable sequences: 5869652\n",
      "Sentences with discards:  549086\n",
      "Total sequences discarded:  2992698\n",
      "Done generating training data at Fri Aug 28 01:17:49 2020\n",
      "Model: \"sequential\"\n",
      "_________________________________________________________________\n",
      "Layer (type)                 Output Shape              Param #   \n",
      "=================================================================\n",
      "embedding (Embedding)        (None, 10, 32)            320064    \n",
      "_________________________________________________________________\n",
      "gru (GRU)                    (None, 10, 32)            6336      \n",
      "_________________________________________________________________\n",
      "gru_1 (GRU)                  (None, 32)                6336      \n",
      "_________________________________________________________________\n",
      "dropout (Dropout)            (None, 32)                0         \n",
      "_________________________________________________________________\n",
      "dense (Dense)                (None, 10002)             330066    \n",
      "=================================================================\n",
      "Total params: 662,802\n",
      "Trainable params: 662,802\n",
      "Non-trainable params: 0\n",
      "_________________________________________________________________\n",
      "Model: \"sequential\"\n",
      "_________________________________________________________________\n",
      "Layer (type)                 Output Shape              Param #   \n",
      "=================================================================\n",
      "embedding (Embedding)        (None, 10, 32)            320064    \n",
      "_________________________________________________________________\n",
      "gru (GRU)                    (None, 10, 32)            6336      \n",
      "_________________________________________________________________\n",
      "gru_1 (GRU)                  (None, 32)                6336      \n",
      "_________________________________________________________________\n",
      "dropout (Dropout)            (None, 32)                0         \n",
      "_________________________________________________________________\n",
      "dense (Dense)                (None, 10002)             330066    \n",
      "=================================================================\n",
      "Total params: 662,802\n",
      "Trainable params: 662,802\n",
      "Non-trainable params: 0\n",
      "_________________________________________________________________\n",
      "Epoch 1/100\n",
      "8025/8025 [==============================] - 620s 77ms/step - loss: 6.0353 - accuracy: 0.1191 - categorical_accuracy: 0.1191 - val_loss: 5.4817 - val_accuracy: 0.1668 - val_categorical_accuracy: 0.1668\n",
      "Epoch 2/100\n",
      "8025/8025 [==============================] - 624s 78ms/step - loss: 5.4514 - accuracy: 0.1709 - categorical_accuracy: 0.1709 - val_loss: 5.2742 - val_accuracy: 0.1852 - val_categorical_accuracy: 0.1852\n",
      "Epoch 3/100\n",
      "8025/8025 [==============================] - 629s 78ms/step - loss: 5.3172 - accuracy: 0.1821 - categorical_accuracy: 0.1821 - val_loss: 5.1859 - val_accuracy: 0.1925 - val_categorical_accuracy: 0.1925\n",
      "Epoch 4/100\n",
      "8025/8025 [==============================] - 627s 78ms/step - loss: 5.2490 - accuracy: 0.1877 - categorical_accuracy: 0.1877 - val_loss: 5.1383 - val_accuracy: 0.1979 - val_categorical_accuracy: 0.1979\n",
      "Epoch 5/100\n",
      "8025/8025 [==============================] - 626s 78ms/step - loss: 5.2049 - accuracy: 0.1914 - categorical_accuracy: 0.1914 - val_loss: 5.1032 - val_accuracy: 0.2011 - val_categorical_accuracy: 0.2011\n",
      "Epoch 6/100\n",
      "8025/8025 [==============================] - 624s 78ms/step - loss: 5.1742 - accuracy: 0.1940 - categorical_accuracy: 0.1940 - val_loss: 5.0846 - val_accuracy: 0.2023 - val_categorical_accuracy: 0.2023\n",
      "Epoch 7/100\n",
      "8025/8025 [==============================] - 640s 80ms/step - loss: 5.1525 - accuracy: 0.1956 - categorical_accuracy: 0.1956 - val_loss: 5.0699 - val_accuracy: 0.2033 - val_categorical_accuracy: 0.2033\n",
      "Epoch 8/100\n",
      "8025/8025 [==============================] - 642s 80ms/step - loss: 5.1351 - accuracy: 0.1968 - categorical_accuracy: 0.1968 - val_loss: 5.0546 - val_accuracy: 0.2048 - val_categorical_accuracy: 0.2048\n",
      "Epoch 9/100\n",
      "8025/8025 [==============================] - 643s 80ms/step - loss: 5.1230 - accuracy: 0.1977 - categorical_accuracy: 0.1977 - val_loss: 5.0424 - val_accuracy: 0.2055 - val_categorical_accuracy: 0.2055\n",
      "Epoch 10/100\n",
      "8025/8025 [==============================] - 637s 79ms/step - loss: 5.1116 - accuracy: 0.1987 - categorical_accuracy: 0.1987 - val_loss: 5.0413 - val_accuracy: 0.2057 - val_categorical_accuracy: 0.2057\n",
      "Epoch 11/100\n",
      "8025/8025 [==============================] - 632s 79ms/step - loss: 5.1031 - accuracy: 0.1994 - categorical_accuracy: 0.1994 - val_loss: 5.0343 - val_accuracy: 0.2060 - val_categorical_accuracy: 0.2060\n",
      "Epoch 12/100\n",
      "8025/8025 [==============================] - 632s 79ms/step - loss: 5.0947 - accuracy: 0.2000 - categorical_accuracy: 0.2000 - val_loss: 5.0273 - val_accuracy: 0.2071 - val_categorical_accuracy: 0.2071\n",
      "Epoch 13/100\n",
      "8025/8025 [==============================] - 655s 82ms/step - loss: 5.0882 - accuracy: 0.2005 - categorical_accuracy: 0.2005 - val_loss: 5.0231 - val_accuracy: 0.2070 - val_categorical_accuracy: 0.2070\n",
      "Epoch 14/100\n",
      "8025/8025 [==============================] - 747s 93ms/step - loss: 5.0826 - accuracy: 0.2009 - categorical_accuracy: 0.2009 - val_loss: 5.0145 - val_accuracy: 0.2081 - val_categorical_accuracy: 0.2081\n",
      "Epoch 15/100\n",
      "8025/8025 [==============================] - 657s 82ms/step - loss: 5.0780 - accuracy: 0.2014 - categorical_accuracy: 0.2014 - val_loss: 5.0139 - val_accuracy: 0.2082 - val_categorical_accuracy: 0.2082\n",
      "Epoch 16/100\n",
      "8025/8025 [==============================] - 643s 80ms/step - loss: 5.0734 - accuracy: 0.2017 - categorical_accuracy: 0.2017 - val_loss: 5.0139 - val_accuracy: 0.2079 - val_categorical_accuracy: 0.2079\n",
      "Epoch 17/100\n",
      "8025/8025 [==============================] - 641s 80ms/step - loss: 5.0696 - accuracy: 0.2019 - categorical_accuracy: 0.2019 - val_loss: 5.0074 - val_accuracy: 0.2088 - val_categorical_accuracy: 0.2088\n",
      "Epoch 18/100\n",
      "8025/8025 [==============================] - 642s 80ms/step - loss: 5.0664 - accuracy: 0.2022 - categorical_accuracy: 0.2022 - val_loss: 5.0058 - val_accuracy: 0.2085 - val_categorical_accuracy: 0.2085\n",
      "Epoch 19/100\n",
      "8025/8025 [==============================] - 645s 80ms/step - loss: 5.0634 - accuracy: 0.2024 - categorical_accuracy: 0.2024 - val_loss: 5.0044 - val_accuracy: 0.2087 - val_categorical_accuracy: 0.2087\n",
      "Epoch 20/100\n",
      "8025/8025 [==============================] - 645s 80ms/step - loss: 5.0605 - accuracy: 0.2026 - categorical_accuracy: 0.2026 - val_loss: 5.0024 - val_accuracy: 0.2088 - val_categorical_accuracy: 0.2088\n",
      "Epoch 21/100\n",
      "8025/8025 [==============================] - 648s 81ms/step - loss: 5.0569 - accuracy: 0.2031 - categorical_accuracy: 0.2031 - val_loss: 5.0033 - val_accuracy: 0.2085 - val_categorical_accuracy: 0.2085\n",
      "Epoch 22/100\n",
      "8025/8025 [==============================] - 646s 81ms/step - loss: 5.0543 - accuracy: 0.2032 - categorical_accuracy: 0.2032 - val_loss: 4.9971 - val_accuracy: 0.2093 - val_categorical_accuracy: 0.2093\n",
      "Epoch 23/100\n",
      "8025/8025 [==============================] - 645s 80ms/step - loss: 5.0533 - accuracy: 0.2033 - categorical_accuracy: 0.2033 - val_loss: 4.9976 - val_accuracy: 0.2096 - val_categorical_accuracy: 0.2096\n",
      "Epoch 24/100\n",
      "8025/8025 [==============================] - 650s 81ms/step - loss: 5.0502 - accuracy: 0.2037 - categorical_accuracy: 0.2037 - val_loss: 4.9970 - val_accuracy: 0.2094 - val_categorical_accuracy: 0.2094\n",
      "Epoch 25/100\n",
      "8025/8025 [==============================] - 646s 80ms/step - loss: 5.0488 - accuracy: 0.2038 - categorical_accuracy: 0.2038 - val_loss: 4.9946 - val_accuracy: 0.2093 - val_categorical_accuracy: 0.2093\n",
      "Epoch 26/100\n",
      "8025/8025 [==============================] - 647s 81ms/step - loss: 5.0464 - accuracy: 0.2039 - categorical_accuracy: 0.2039 - val_loss: 4.9921 - val_accuracy: 0.2097 - val_categorical_accuracy: 0.2097\n",
      "Epoch 27/100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8025/8025 [==============================] - 635s 79ms/step - loss: 5.0439 - accuracy: 0.2042 - categorical_accuracy: 0.2042 - val_loss: 4.9921 - val_accuracy: 0.2098 - val_categorical_accuracy: 0.2098\n",
      "Epoch 28/100\n",
      "8025/8025 [==============================] - 632s 79ms/step - loss: 5.0430 - accuracy: 0.2043 - categorical_accuracy: 0.2043 - val_loss: 4.9930 - val_accuracy: 0.2089 - val_categorical_accuracy: 0.2089\n",
      "Epoch 29/100\n",
      "8025/8025 [==============================] - 637s 79ms/step - loss: 5.0418 - accuracy: 0.2041 - categorical_accuracy: 0.2041 - val_loss: 4.9955 - val_accuracy: 0.2090 - val_categorical_accuracy: 0.2090\n",
      "Epoch 30/100\n",
      "8025/8025 [==============================] - 634s 79ms/step - loss: 5.0408 - accuracy: 0.2043 - categorical_accuracy: 0.2043 - val_loss: 4.9913 - val_accuracy: 0.2093 - val_categorical_accuracy: 0.2093\n",
      "Epoch 31/100\n",
      "8025/8025 [==============================] - 636s 79ms/step - loss: 5.0402 - accuracy: 0.2045 - categorical_accuracy: 0.2045 - val_loss: 4.9912 - val_accuracy: 0.2094 - val_categorical_accuracy: 0.2094\n",
      "Epoch 32/100\n",
      "8025/8025 [==============================] - 637s 79ms/step - loss: 5.0390 - accuracy: 0.2045 - categorical_accuracy: 0.2045 - val_loss: 4.9889 - val_accuracy: 0.2099 - val_categorical_accuracy: 0.2099\n",
      "Epoch 33/100\n",
      "8025/8025 [==============================] - 632s 79ms/step - loss: 5.0379 - accuracy: 0.2045 - categorical_accuracy: 0.2045 - val_loss: 4.9905 - val_accuracy: 0.2101 - val_categorical_accuracy: 0.2101\n",
      "Epoch 34/100\n",
      "8025/8025 [==============================] - 636s 79ms/step - loss: 5.0362 - accuracy: 0.2048 - categorical_accuracy: 0.2048 - val_loss: 4.9878 - val_accuracy: 0.2104 - val_categorical_accuracy: 0.2104\n",
      "Epoch 35/100\n",
      "8025/8025 [==============================] - 644s 80ms/step - loss: 5.0359 - accuracy: 0.2047 - categorical_accuracy: 0.2047 - val_loss: 4.9845 - val_accuracy: 0.2103 - val_categorical_accuracy: 0.2103\n",
      "Epoch 36/100\n",
      "8025/8025 [==============================] - 640s 80ms/step - loss: 5.0351 - accuracy: 0.2047 - categorical_accuracy: 0.2047 - val_loss: 4.9841 - val_accuracy: 0.2114 - val_categorical_accuracy: 0.2114\n",
      "Epoch 37/100\n",
      "8025/8025 [==============================] - 641s 80ms/step - loss: 5.0335 - accuracy: 0.2052 - categorical_accuracy: 0.2052 - val_loss: 4.9840 - val_accuracy: 0.2113 - val_categorical_accuracy: 0.2113\n",
      "Epoch 38/100\n",
      "8025/8025 [==============================] - 641s 80ms/step - loss: 5.0323 - accuracy: 0.2052 - categorical_accuracy: 0.2052 - val_loss: 4.9870 - val_accuracy: 0.2105 - val_categorical_accuracy: 0.2105\n",
      "Epoch 39/100\n",
      "8025/8025 [==============================] - 638s 79ms/step - loss: 5.0317 - accuracy: 0.2052 - categorical_accuracy: 0.2052 - val_loss: 4.9848 - val_accuracy: 0.2106 - val_categorical_accuracy: 0.2106\n",
      "Epoch 40/100\n",
      "8025/8025 [==============================] - 642s 80ms/step - loss: 5.0320 - accuracy: 0.2050 - categorical_accuracy: 0.2050 - val_loss: 4.9860 - val_accuracy: 0.2108 - val_categorical_accuracy: 0.2108\n",
      "Epoch 41/100\n",
      "8025/8025 [==============================] - 641s 80ms/step - loss: 5.0308 - accuracy: 0.2053 - categorical_accuracy: 0.2053 - val_loss: 4.9879 - val_accuracy: 0.2101 - val_categorical_accuracy: 0.2101\n",
      "Epoch 42/100\n",
      "8025/8025 [==============================] - 639s 80ms/step - loss: 5.0308 - accuracy: 0.2052 - categorical_accuracy: 0.2052 - val_loss: 4.9863 - val_accuracy: 0.2103 - val_categorical_accuracy: 0.2103\n",
      "Epoch 43/100\n",
      "8025/8025 [==============================] - 645s 80ms/step - loss: 5.0293 - accuracy: 0.2054 - categorical_accuracy: 0.2054 - val_loss: 4.9863 - val_accuracy: 0.2105 - val_categorical_accuracy: 0.2105\n",
      "Epoch 44/100\n",
      "8025/8025 [==============================] - 616s 77ms/step - loss: 5.0290 - accuracy: 0.2054 - categorical_accuracy: 0.2054 - val_loss: 4.9842 - val_accuracy: 0.2108 - val_categorical_accuracy: 0.2108\n",
      "Epoch 45/100\n",
      "8025/8025 [==============================] - 642s 80ms/step - loss: 5.0279 - accuracy: 0.2055 - categorical_accuracy: 0.2055 - val_loss: 4.9837 - val_accuracy: 0.2110 - val_categorical_accuracy: 0.2110\n",
      "Epoch 46/100\n",
      "8025/8025 [==============================] - 643s 80ms/step - loss: 5.0275 - accuracy: 0.2055 - categorical_accuracy: 0.2055 - val_loss: 4.9822 - val_accuracy: 0.2113 - val_categorical_accuracy: 0.2113\n",
      "Epoch 47/100\n",
      "8025/8025 [==============================] - 641s 80ms/step - loss: 5.0265 - accuracy: 0.2059 - categorical_accuracy: 0.2059 - val_loss: 4.9827 - val_accuracy: 0.2105 - val_categorical_accuracy: 0.2105\n",
      "Epoch 48/100\n",
      "8025/8025 [==============================] - 646s 81ms/step - loss: 5.0265 - accuracy: 0.2057 - categorical_accuracy: 0.2057 - val_loss: 4.9834 - val_accuracy: 0.2106 - val_categorical_accuracy: 0.2106\n",
      "Epoch 49/100\n",
      "8025/8025 [==============================] - 644s 80ms/step - loss: 5.0249 - accuracy: 0.2058 - categorical_accuracy: 0.2058 - val_loss: 4.9834 - val_accuracy: 0.2108 - val_categorical_accuracy: 0.2108\n",
      "Epoch 50/100\n",
      "8025/8025 [==============================] - 620s 77ms/step - loss: 5.0248 - accuracy: 0.2060 - categorical_accuracy: 0.2060 - val_loss: 4.9828 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 51/100\n",
      "8025/8025 [==============================] - 647s 81ms/step - loss: 5.0253 - accuracy: 0.2057 - categorical_accuracy: 0.2057 - val_loss: 4.9811 - val_accuracy: 0.2105 - val_categorical_accuracy: 0.2105\n",
      "Epoch 52/100\n",
      "8025/8025 [==============================] - 651s 81ms/step - loss: 5.0238 - accuracy: 0.2060 - categorical_accuracy: 0.2060 - val_loss: 4.9821 - val_accuracy: 0.2109 - val_categorical_accuracy: 0.2109\n",
      "Epoch 53/100\n",
      "8025/8025 [==============================] - 663s 83ms/step - loss: 5.0239 - accuracy: 0.2058 - categorical_accuracy: 0.2058 - val_loss: 4.9807 - val_accuracy: 0.2108 - val_categorical_accuracy: 0.2108\n",
      "Epoch 54/100\n",
      "8025/8025 [==============================] - 669s 83ms/step - loss: 5.0238 - accuracy: 0.2059 - categorical_accuracy: 0.2059 - val_loss: 4.9835 - val_accuracy: 0.2111 - val_categorical_accuracy: 0.2111\n",
      "Epoch 55/100\n",
      "8025/8025 [==============================] - 657s 82ms/step - loss: 5.0229 - accuracy: 0.2061 - categorical_accuracy: 0.2061 - val_loss: 4.9838 - val_accuracy: 0.2107 - val_categorical_accuracy: 0.2107\n",
      "Epoch 56/100\n",
      "8025/8025 [==============================] - 664s 83ms/step - loss: 5.0227 - accuracy: 0.2061 - categorical_accuracy: 0.2061 - val_loss: 4.9818 - val_accuracy: 0.2110 - val_categorical_accuracy: 0.2110\n",
      "Epoch 57/100\n",
      "8025/8025 [==============================] - 661s 82ms/step - loss: 5.0214 - accuracy: 0.2062 - categorical_accuracy: 0.2062 - val_loss: 4.9811 - val_accuracy: 0.2115 - val_categorical_accuracy: 0.2115\n",
      "Epoch 58/100\n",
      "8025/8025 [==============================] - 661s 82ms/step - loss: 5.0214 - accuracy: 0.2061 - categorical_accuracy: 0.2061 - val_loss: 4.9823 - val_accuracy: 0.2114 - val_categorical_accuracy: 0.2114\n",
      "Epoch 59/100\n",
      "8025/8025 [==============================] - 663s 83ms/step - loss: 5.0208 - accuracy: 0.2063 - categorical_accuracy: 0.2063 - val_loss: 4.9778 - val_accuracy: 0.2118 - val_categorical_accuracy: 0.2118\n",
      "Epoch 60/100\n",
      "8025/8025 [==============================] - 661s 82ms/step - loss: 5.0213 - accuracy: 0.2062 - categorical_accuracy: 0.2062 - val_loss: 4.9799 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 61/100\n",
      "8025/8025 [==============================] - 660s 82ms/step - loss: 5.0203 - accuracy: 0.2063 - categorical_accuracy: 0.2063 - val_loss: 4.9779 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 62/100\n",
      "8025/8025 [==============================] - 655s 82ms/step - loss: 5.0197 - accuracy: 0.2064 - categorical_accuracy: 0.2064 - val_loss: 4.9795 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 63/100\n",
      "8025/8025 [==============================] - 655s 82ms/step - loss: 5.0194 - accuracy: 0.2065 - categorical_accuracy: 0.2065 - val_loss: 4.9818 - val_accuracy: 0.2107 - val_categorical_accuracy: 0.2107\n",
      "Epoch 64/100\n",
      "8025/8025 [==============================] - 656s 82ms/step - loss: 5.0199 - accuracy: 0.2064 - categorical_accuracy: 0.2064 - val_loss: 4.9824 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 65/100\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "8025/8025 [==============================] - 650s 81ms/step - loss: 5.0191 - accuracy: 0.2064 - categorical_accuracy: 0.2064 - val_loss: 4.9776 - val_accuracy: 0.2113 - val_categorical_accuracy: 0.2113\n",
      "Epoch 66/100\n",
      "8025/8025 [==============================] - 642s 80ms/step - loss: 5.0180 - accuracy: 0.2066 - categorical_accuracy: 0.2066 - val_loss: 4.9790 - val_accuracy: 0.2110 - val_categorical_accuracy: 0.2110\n",
      "Epoch 67/100\n",
      "8025/8025 [==============================] - 644s 80ms/step - loss: 5.0173 - accuracy: 0.2064 - categorical_accuracy: 0.2064 - val_loss: 4.9807 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 68/100\n",
      "8025/8025 [==============================] - 644s 80ms/step - loss: 5.0184 - accuracy: 0.2065 - categorical_accuracy: 0.2065 - val_loss: 4.9776 - val_accuracy: 0.2116 - val_categorical_accuracy: 0.2116\n",
      "Epoch 69/100\n",
      "8025/8025 [==============================] - 646s 80ms/step - loss: 5.0181 - accuracy: 0.2066 - categorical_accuracy: 0.2066 - val_loss: 4.9782 - val_accuracy: 0.2115 - val_categorical_accuracy: 0.2115\n",
      "Epoch 70/100\n",
      "8025/8025 [==============================] - 655s 82ms/step - loss: 5.0167 - accuracy: 0.2066 - categorical_accuracy: 0.2066 - val_loss: 4.9760 - val_accuracy: 0.2114 - val_categorical_accuracy: 0.2114\n",
      "Epoch 71/100\n",
      "8025/8025 [==============================] - 657s 82ms/step - loss: 5.0156 - accuracy: 0.2068 - categorical_accuracy: 0.2068 - val_loss: 4.9764 - val_accuracy: 0.2118 - val_categorical_accuracy: 0.2118\n",
      "Epoch 72/100\n",
      "8025/8025 [==============================] - 665s 83ms/step - loss: 5.0163 - accuracy: 0.2067 - categorical_accuracy: 0.2067 - val_loss: 4.9774 - val_accuracy: 0.2116 - val_categorical_accuracy: 0.2116\n",
      "Epoch 73/100\n",
      "8025/8025 [==============================] - 651s 81ms/step - loss: 5.0160 - accuracy: 0.2067 - categorical_accuracy: 0.2067 - val_loss: 4.9811 - val_accuracy: 0.2109 - val_categorical_accuracy: 0.2109\n",
      "Epoch 74/100\n",
      "8025/8025 [==============================] - 649s 81ms/step - loss: 5.0146 - accuracy: 0.2069 - categorical_accuracy: 0.2069 - val_loss: 4.9817 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 75/100\n",
      "8025/8025 [==============================] - 656s 82ms/step - loss: 5.0155 - accuracy: 0.2068 - categorical_accuracy: 0.2068 - val_loss: 4.9816 - val_accuracy: 0.2107 - val_categorical_accuracy: 0.2107\n",
      "Epoch 76/100\n",
      "8025/8025 [==============================] - 653s 81ms/step - loss: 5.0162 - accuracy: 0.2067 - categorical_accuracy: 0.2067 - val_loss: 4.9779 - val_accuracy: 0.2119 - val_categorical_accuracy: 0.2119\n",
      "Epoch 77/100\n",
      "8025/8025 [==============================] - 653s 81ms/step - loss: 5.0148 - accuracy: 0.2068 - categorical_accuracy: 0.2068 - val_loss: 4.9766 - val_accuracy: 0.2116 - val_categorical_accuracy: 0.2116\n",
      "Epoch 78/100\n",
      "8025/8025 [==============================] - 653s 81ms/step - loss: 5.0153 - accuracy: 0.2069 - categorical_accuracy: 0.2069 - val_loss: 4.9754 - val_accuracy: 0.2114 - val_categorical_accuracy: 0.2114\n",
      "Epoch 79/100\n",
      "8025/8025 [==============================] - 650s 81ms/step - loss: 5.0144 - accuracy: 0.2069 - categorical_accuracy: 0.2069 - val_loss: 4.9724 - val_accuracy: 0.2118 - val_categorical_accuracy: 0.2118\n",
      "Epoch 80/100\n",
      "8025/8025 [==============================] - 664s 83ms/step - loss: 5.0125 - accuracy: 0.2072 - categorical_accuracy: 0.2072 - val_loss: 4.9773 - val_accuracy: 0.2121 - val_categorical_accuracy: 0.2121\n",
      "Epoch 81/100\n",
      "8025/8025 [==============================] - 665s 83ms/step - loss: 5.0134 - accuracy: 0.2070 - categorical_accuracy: 0.2070 - val_loss: 4.9814 - val_accuracy: 0.2107 - val_categorical_accuracy: 0.2107\n",
      "Epoch 82/100\n",
      "8025/8025 [==============================] - 660s 82ms/step - loss: 5.0137 - accuracy: 0.2069 - categorical_accuracy: 0.2069 - val_loss: 4.9767 - val_accuracy: 0.2115 - val_categorical_accuracy: 0.2115\n",
      "Epoch 83/100\n",
      "8025/8025 [==============================] - 659s 82ms/step - loss: 5.0144 - accuracy: 0.2069 - categorical_accuracy: 0.2069 - val_loss: 4.9817 - val_accuracy: 0.2107 - val_categorical_accuracy: 0.2107\n",
      "Epoch 84/100\n",
      "8025/8025 [==============================] - 653s 81ms/step - loss: 5.0123 - accuracy: 0.2071 - categorical_accuracy: 0.2071 - val_loss: 4.9802 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 85/100\n",
      "8025/8025 [==============================] - 653s 81ms/step - loss: 5.0131 - accuracy: 0.2070 - categorical_accuracy: 0.2070 - val_loss: 4.9795 - val_accuracy: 0.2114 - val_categorical_accuracy: 0.2114\n",
      "Epoch 86/100\n",
      "8025/8025 [==============================] - 638s 79ms/step - loss: 5.0129 - accuracy: 0.2070 - categorical_accuracy: 0.2070 - val_loss: 4.9740 - val_accuracy: 0.2115 - val_categorical_accuracy: 0.2115\n",
      "Epoch 87/100\n",
      "8025/8025 [==============================] - 652s 81ms/step - loss: 5.0117 - accuracy: 0.2072 - categorical_accuracy: 0.2072 - val_loss: 4.9767 - val_accuracy: 0.2117 - val_categorical_accuracy: 0.2117\n",
      "Epoch 88/100\n",
      "8025/8025 [==============================] - 654s 81ms/step - loss: 5.0124 - accuracy: 0.2071 - categorical_accuracy: 0.2071 - val_loss: 4.9803 - val_accuracy: 0.2111 - val_categorical_accuracy: 0.2111\n",
      "Epoch 89/100\n",
      "8025/8025 [==============================] - 652s 81ms/step - loss: 5.0125 - accuracy: 0.2071 - categorical_accuracy: 0.2071 - val_loss: 4.9770 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 90/100\n",
      "8025/8025 [==============================] - 662s 82ms/step - loss: 5.0124 - accuracy: 0.2071 - categorical_accuracy: 0.2071 - val_loss: 4.9801 - val_accuracy: 0.2111 - val_categorical_accuracy: 0.2111\n",
      "Epoch 91/100\n",
      "8025/8025 [==============================] - 661s 82ms/step - loss: 5.0117 - accuracy: 0.2073 - categorical_accuracy: 0.2073 - val_loss: 4.9754 - val_accuracy: 0.2113 - val_categorical_accuracy: 0.2113\n",
      "Epoch 92/100\n",
      "8025/8025 [==============================] - 661s 82ms/step - loss: 5.0110 - accuracy: 0.2074 - categorical_accuracy: 0.2074 - val_loss: 4.9744 - val_accuracy: 0.2118 - val_categorical_accuracy: 0.2118\n",
      "Epoch 93/100\n",
      "8025/8025 [==============================] - 655s 82ms/step - loss: 5.0122 - accuracy: 0.2072 - categorical_accuracy: 0.2072 - val_loss: 4.9806 - val_accuracy: 0.2113 - val_categorical_accuracy: 0.2113\n",
      "Epoch 94/100\n",
      "8025/8025 [==============================] - 658s 82ms/step - loss: 5.0096 - accuracy: 0.2073 - categorical_accuracy: 0.2073 - val_loss: 4.9769 - val_accuracy: 0.2116 - val_categorical_accuracy: 0.2116\n",
      "Epoch 95/100\n",
      "8025/8025 [==============================] - 666s 83ms/step - loss: 5.0118 - accuracy: 0.2072 - categorical_accuracy: 0.2072 - val_loss: 4.9792 - val_accuracy: 0.2116 - val_categorical_accuracy: 0.2116\n",
      "Epoch 96/100\n",
      "8025/8025 [==============================] - 669s 83ms/step - loss: 5.0105 - accuracy: 0.2073 - categorical_accuracy: 0.2073 - val_loss: 4.9777 - val_accuracy: 0.2112 - val_categorical_accuracy: 0.2112\n",
      "Epoch 97/100\n",
      "8025/8025 [==============================] - 653s 81ms/step - loss: 5.0114 - accuracy: 0.2072 - categorical_accuracy: 0.2072 - val_loss: 4.9758 - val_accuracy: 0.2114 - val_categorical_accuracy: 0.2114\n",
      "Epoch 98/100\n",
      "8025/8025 [==============================] - 659s 82ms/step - loss: 5.0115 - accuracy: 0.2072 - categorical_accuracy: 0.2072 - val_loss: 4.9768 - val_accuracy: 0.2113 - val_categorical_accuracy: 0.2113\n",
      "Epoch 99/100\n",
      "8025/8025 [==============================] - 656s 82ms/step - loss: 5.0098 - accuracy: 0.2073 - categorical_accuracy: 0.2073 - val_loss: 4.9798 - val_accuracy: 0.2115 - val_categorical_accuracy: 0.2115\n",
      "Epoch 100/100\n",
      "8025/8025 [==============================] - 654s 81ms/step - loss: 5.0109 - accuracy: 0.2072 - categorical_accuracy: 0.2072 - val_loss: 4.9781 - val_accuracy: 0.2116 - val_categorical_accuracy: 0.2116\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "rawBox = WordBox(\"commentdata2/raw\")\n",
    "rawM = doItFlexibly(rawBox,100)\n",
    "plotLoss(rawM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#basicBox = WordBox(\"commentdata/basic\")\n",
    "#basicM = doItFlexibly(basicBox,100)\n",
    "#plotLoss(basicM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#javarawBox = WordBox(\"commentdata/javaRaw\")\n",
    "#javarawM = doItFlexibly(javarawBox,100)\n",
    "#plotLoss(javarawM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#javacleanBox = WordBox(\"commentdata/javaCleaned\")\n",
    "#javacleanM = doItFlexibly(javacleanBox,100)\n",
    "#plotLoss(javacleanM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#next5(advancedM, \"the method repeats\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "rawM.name = \"Raw Python\"\n",
    "#basicM.name = \"Basic Python\"\n",
    "#advancedM.name = \"Advanced Python\"\n",
    "#javarawM.name = \"Raw Java\"\n",
    "#javacleanM.name = \"Clean Java\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "saved Raw Python\n"
     ]
    }
   ],
   "source": [
    "import pickle\n",
    "models = [rawM] #[rawM, basicM, advancedM] #, javarawM, javacleanM]\n",
    "def predictAll(str):\n",
    "    for m in models:\n",
    "        print(m.name+\": \"+next5(m, str))\n",
    "for m in models:\n",
    "    prefix = m.name.replace(' ','_')\n",
    "    m.model.save(prefix+\"_shortgru.h5\", save_format='h5')\n",
    "    with open(prefix+\"_shortgru.dict\", \"wb\") as handle:\n",
    "        pickle.dump(m.word_index2, handle)\n",
    "    print('saved '+m.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Raw Python\n",
      "1720/1720 [==============================] - 89s 52ms/step - loss: 4.9736 - accuracy: 0.2121 - categorical_accuracy: 0.2121\n"
     ]
    }
   ],
   "source": [
    "for m in models:\n",
    "    print(m.name)\n",
    "    m.model.evaluate(m.test, batch_size=m.batch_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"the method repeats\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"method iterates\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"sorts the list and\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"sort the array\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"getter\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"class\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"throws an exception\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"thows an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"throws an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"if an error is encountered\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "#predictAll(\"logs all\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "#for m in models:\n",
    "#    prefix = m.name.replace(' ','_')\n",
    "#    m.model.save(prefix+\"_shortgru.h5\", save_format='h5')\n",
    "#    with open(prefix+\"_shortgru.dict\", \"wb\") as handle:\n",
    "#        pickle.dump(m.word_index2, handle)\n",
    "#    print('saved '+m.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "class PredictionsOnly:\n",
    "    def __init__(self, d, m):\n",
    "        self.word_index2 = d\n",
    "        self.model = m\n",
    "\n",
    "def loadModel(prefix):\n",
    "    d = Nil\n",
    "    with open(prefix+\"_shortgru.dict\", \"rb\") as handle:\n",
    "        d = pickle.load(handle)\n",
    "    m = keras.models.load_model(prefix+\"_shortgru.h5\", save_format='h5')\n",
    "    return PredictionsOnly(d, m)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "#tmp = loadModel(\"Advanced_Python\")\n",
    "#next5(tmp, \"throws an exception if\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "sets the background color of the file and the\n",
      "notifications regarding tribler in the file and the path\n",
      "builds a localization loss for the model and the\n",
      "b x t x c c c c c\n",
      "ok to pass value to the same value as\n",
      "the form should not be a list of the\n",
      "import scansingleapi scanpostmancollection import os import sys import\n",
      "verify pricing file is not in the file and\n",
      "issue using a bzfile method that is not called\n",
      "we use get instead of the following code to\n",
      "upload the cover thumbnail for the file and the\n",
      "ensure that thresholded metrics are not in the same\n",
      "latin small letter i in i in i in\n",
      "this endpoint is responsible for the following tests for\n",
      "test that biluocompatible tags are not in the same\n",
      "a vfs that returns a list of the same\n",
      "chunking not supported fall back to the same order\n",
      "standard export converters to the same order as\n",
      "removes from sprite group and the same value as\n",
      "these derivers are not in the same order as\n",
      "this method will always be called on the server\n",
      "grammar example using sphinx and the following code is\n",
      "convert to alfredworkflow json to be used to use\n",
      "if the waker isnt is a list of the\n",
      "ssh certificate principal see the following code for the\n",
      "tests storagedir dependency localdatadir is a list of the\n",
      "even precision division in the same order as\n",
      "xc xc unknown flis is not a function that\n",
      "return the key used to be a list of\n",
      "r approximate using de 1 and the number of\n",
      "optionsrequiredoptions compiletoexe y compile the first version of the\n",
      "must be a separate file and the first line\n",
      "insert glances path into the file and the file\n",
      "lowercase option value for the given value is a\n",
      "get qtwebengine do apply to the first time to\n",
      "get all uid before the user is not in\n",
      "cfws extendedattrtext cfws this is a list of the\n",
      "setup inputs for the same value as a list\n",
      "really turn the light to the first line in\n",
      "run tokenizer ssplit and the following tests for the\n",
      "this result ddseries the first line is a\n",
      "put the result into the first line in the\n",
      "chromium handles filefoo like the first version of the\n",
      "a failed transaction is not a list of\n",
      "this method removes the same value as a list\n",
      "r returns the product of the basis of the\n",
      "sort by expectancy and the same value as the\n",
      "go through a single file in the same order\n",
      "ensure context set correctly by the user to get\n",
      "tests for ipythonlibdisplay to the given module and\n",
      "ensure all attribute namespaces are not installed and we\n",
      "wifi access point strengths is a list of the\n",
      "ensure that states in the same order as the\n",
      "the negative binomial link to the input and the\n",
      "platform is none for the given file and the\n",
      "skipped if same text is not in the first\n",
      "see errorhandling though errorhandling is not a list of\n",
      "return the simplified version of the file to be\n",
      "initialize a remotemap with the same value as a\n",
      "ccccc appears four times in the same order as\n",
      "exception is expected on the same value as a\n",
      "return true when provided in the list of the\n",
      "again works for a new list of the same\n",
      "this class inherits from the class and the same\n",
      "initialize an instance of the object to be used\n",
      "we only support single version of the file in\n",
      "takes a dock and the current line is a\n",
      "deprecatedbackward compatibility only of the same order as\n",
      "wait for an http message to the server param\n",
      "edge neighborhood sampling to be used to compute the\n",
      "test with matrix and the same value as\n",
      "print getvalidattributes node ss in the file in the\n",
      "r return the unique value of the list of\n",
      "process each line in the current line of\n",
      "for quantityname dim scale of the input and the\n",
      "todoswang check main thread with the given port of\n",
      "param sequence exceptions exceptions param str of the file\n",
      "store configuration settings including the same value as a\n",
      "detect lines in the same order as the same\n",
      "the idx can be a list of the same\n",
      "we have gotten back to the first line in\n",
      "mock unserializable object to be used to use\n",
      "contents the contents of the file is part of\n",
      "hopf algebra structures over the basis of the\n",
      "parses the next space in the file and the\n",
      "keep listening to all the messages to the given\n",
      "visual similarity of binary data to the given value\n",
      "cascade the resume upstream file and the first time\n",
      "returns the latex representation of the file of the\n",
      "testing of rebase and the following is a\n",
      "always compatible with false positives in the same order\n",
      "flattenobject with no length in the first line in\n",
      "add dollar sign followed by a list of the\n",
      "wait for mainthread to be called on the server\n",
      "assert we updated correctly and the same value as\n",
      "socket file descriptors are not found in the file\n",
      "c edward nunez edwardnunezcyberarkcom is a list of the\n",
      "turn off all but not in the same order\n",
      "checks to see if the user is not in\n",
      "if it is a list of the same of\n",
      "called when the filename is a list of the\n",
      "sage algebraszzsupercategories category of finite enumerated sets of finite\n",
      "query musicbrainz to determine the list of the given\n",
      "must be when buildernyanko is a list of the\n",
      "pylint disablebadwhitespace badcontinuation is not a list of\n",
      "instruction js groups jump to the given file in\n",
      "sending the rnfr command to the current file and\n",
      "a wrapper for nplinalgqr to be used to create\n",
      "todo run all these methods to be used to\n",
      "the shorter of qp and the default value is\n",
      "end test comparison of the first element of the\n",
      "empirical normalization factor so that the function is the\n",
      "check if buyer is not a list of the\n",
      "send the close cover to the given connection to\n",
      "create a singlebytecharsetmodel object with the same value as\n",
      "this should instead exploit the other way to use\n",
      "client ids privatekey publicid is a list of the\n",
      "test a string regex to use the file to\n",
      "lsearchfileforall returns a list of the same of the\n",
      "only care about whats and the following is not\n",
      "unittestmock is a feature of the given value of\n",
      "test to comment out of the file and the\n",
      "impersonate logged on user to the user and the\n",
      "a maintenance message used to be used to be\n",
      "postwritehook for config view is not in the file\n",
      "if a request is not a valid key or\n",
      "whenever the machine settings are not in the current\n",
      "add edge to sink to the given list of\n",
      "address already in use if the user is not\n",
      "a date class is a list of the\n",
      "existing cluster phiij nxi and the same type as\n",
      "test the various methods to be used to use\n",
      "check if a ticket is not found in the\n",
      "note due to default values for the given value\n",
      "most of the time to be used to use\n",
      "remove existing backups before the user is not in\n",
      "returns a new dataframe with the same value as\n",
      "this implements approximate inference for the model and the\n",
      "use a stack of the first line in the\n",
      "use heuristic to figure out the same value as\n",
      "unload org from a file to the file or\n",
      "test map initialization for the given class for\n",
      "add to bindnames for the given value of the\n",
      "set site which is not in the current file\n",
      "execution has already finished in the first call to\n",
      "fast transient delivery store from the given module to\n",
      "decrypt a single character in the form of the\n",
      "given a string and the same value as a\n",
      "equivalent to functionsignaturefornameandinputs components of the first element of\n",
      "r returns the largest element of the matrix of\n",
      "tkinter is inactive the same value in the current\n",
      "getset timestamps with datetime data to be used to\n",
      "create a pythonanywhere account for the given key to\n",
      "happens when selffulltextidx none of the values are not\n",
      "dont do this kind of the same value as\n",
      "a dictionary key of the given value of the\n",
      "list of filenames of the data and the\n",
      "create a session with a new list of the\n",
      "r return a string of the given value of\n",
      "deletes this item in the file and the first\n",
      "get the features for the given data and the\n",
      "generic certbot client error for the given message to\n",
      "webservice security extension to the given module and the\n",
      "all items should also be a list of the\n",
      "if the op has been called on the first\n",
      "verify that when the user is not in the\n",
      "get the arguments to be used to use the\n",
      "test using clientside api version is not a list\n",
      "wsaccel is not available in the same order as\n",
      "show the picture in the current file and\n",
      "multiply dense polynomials in the order of the same\n",
      "process an xpath command to be used to get\n",
      "test invalid initialstatecov and the same value as\n",
      "ensures message should be sent to the current file\n",
      "map unique values in the form of the form\n",
      "list the installed container is a list of the\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "remember that set members to the given list of\n",
      "removing the top and the same value as a\n",
      "logdebugno prefs file r and the function is used\n",
      "returns character polish identity is a list of the\n",
      "this is an ellipse with the same value as\n",
      "an illegal configuration file or a list of the\n",
      "returns the dtype for the given value of the\n",
      "estimate the ideal throughput of the given function to\n",
      "summary create new license and the given language and\n",
      "create and return a list of the same of\n",
      "keystroke a press of the message to be used\n",
      "map asin codes to the file and the file\n",
      "spec of the extendee file is not a list\n",
      "special case for file and the same value in\n",
      "not sure what we have to be a list\n",
      "ok other merges into account in the current file\n",
      "cosacosb can be combined with the same value as\n",
      "which attributes to update the user to the user\n",
      "list slicr configurations and the same type as the\n",
      "manually import this hidden method on the current file\n",
      "instruction movlpd groups sse and the same value as\n",
      "handle the last unanticipated and the same value as\n",
      "generate a safe prime number of values in the\n",
      "mock internal commit check if the user is not\n",
      "update settings common to the same file and the\n",
      "add stdout stderr exception to the first call to\n",
      "todo check that action is not a list of\n",
      "handle negative indices in the order of the\n",
      "if logstep is true if the user is not\n",
      "list directory files can be used to use the\n",
      "both agree so use the same value as a\n",
      "we need to tell the own the user to\n",
      "if we add an error to the first call\n",
      "this is necessary to use the same as the\n",
      "oursql already converts mysql file to the file and\n",
      "return a list of the same of the file\n",
      "change comparison function to be used to use the\n",
      "only do this in the same order as the\n",
      "only normal incidence matrix is a list of\n",
      "patches for sourcestamps that are not in the same\n",
      "clientencoding sqlascii actually defaults to the current value of\n",
      "removing null bytes xxx return the same value as\n",
      "for a path which is a list of the\n",
      "log a reasonable representation of the file to be\n",
      "the str of a list of the given value\n",
      "updatestate should accept arbitrary arguments to be used to\n",
      "no alignment requirement is a list of the\n",
      "bit pc rel plt from default version is not\n",
      "event wxevent selfappqueueeventevent the function is called by\n",
      "r initialize self examples for the given class of\n",
      "current position in the current line in the file\n",
      "return the title of the given version of the\n",
      "property for gettingsetting the following is the default value\n",
      "run backward pass to the same value as\n",
      "convertobjects just in case the following is a list\n",
      "now try to inject the same value as a\n",
      "nonnumeric argument for integer values in the form of\n",
      "discovered printers are all available and the same state\n",
      "return the text from the file to be used\n",
      "restore from old pickle and return a list of\n",
      "write the benchmarking functions to the current file and\n",
      "first we add the first line in the file\n",
      "greek small letter alpha 1 1 1 0 0\n",
      "todo unfinished print reqrender for the given data from\n",
      "were in the root of the file in the\n",
      "what is the max number of seconds to be\n",
      "move spill data to the current file and the\n",
      "selfreportprogressi floatbooksondevice getting list of the same data and\n",
      "ps zerost n float is a list of the\n",
      "return none if its value is not in the\n",
      "runs quick check for the first line in the\n",
      "tweak spacing to prevent the error on the first\n",
      "contextmanager for ignoring deprecationwarning and the same value as\n",
      "ignore debugging thingies for the same way to\n",
      "module which handles the following tests for the given\n",
      "add grass tiles in the current file and\n",
      "string the service shape is a list of the\n",
      "digit generation using generative and the same value as\n",
      "try the opf style for the given value in\n",
      "topw is a flow of the given file and\n",
      "first deactivate it if the user is not in\n",
      "call caseother line in the case of the\n",
      "get the next buffer with the same value as\n",
      "find the absolute url to the current file and\n",
      "convert a parsed dereferenced to the file of the\n",
      "commit its important to the first time to be\n",
      "nimbus clouds have ecstyle to be a list of\n",
      "return the directory path to the file and the\n",
      "edit copy of the same value of\n",
      "if all results are not in the same order\n",
      "add platform directories to the file and the\n",
      "lambdas have the name of the file and the\n",
      "handle nonadvanced bool index to be used to get\n",
      "the key and cert to the given file or\n",
      "wrapper class to make sure that the class is\n",
      "for backwards compat with the same class as\n",
      "style the instruction mnemonic is a list of the\n",
      "both of these seem to be a list of\n",
      "setup logging to stdout and stderr and the same\n",
      "create a control for the given file and the\n",
      "this title is automatically a list of the following\n",
      "helper function for table objects that are not in\n",
      "load a demo file with the same path\n",
      "only used when synack is a list of the\n",
      "update tab display the current line in the\n",
      "translated by guido van by the current file and\n",
      "adds a separator for the given value to the\n",
      "update the final rigged configuration from the given path\n",
      "check for options only for the given value in\n",
      "add all the widgets to the given file and\n",
      "ipathimportmapper implementation for zipimportzipimporter and the following methods are\n",
      "note could iterate and use the same value as\n",
      "the comment here is a list of the same\n",
      "number of hidden units and the number of points\n",
      "r expands the symmetric functions to the basis of\n",
      "get test target mdsum and the same value as\n",
      "only difference with base class is not in the\n",
      "run one more instance of the file to be\n",
      "add builders and construction to the given file and\n",
      "update attr even if the user is not in\n",
      "boolean if previous track of the data is not\n",
      "what the dictionary of the given values are not\n",
      "set lvsshareimagelists as unchangable and the same value as\n",
      "for every task in the same order as the\n",
      "must call aiter to the first call to\n",
      "hasnt started writing the data to the given file\n",
      "given a file path to the file and the\n",
      "if dtype none default is not in the list\n",
      "r test whether two elements are not in the\n",
      "tests for the permissionrequired of the module of the\n",
      "return all the data to the given value of\n",
      "make sure info doesnt have been created in the\n",
      "save traceback when run in the same order as\n",
      "try copying the second and the same value as\n",
      "choose a prime number of elements of the matrix\n",
      "selfwritetagsfeaturetags selfstreamwriteus sn featurekeyword is the same as the\n",
      "allow feed uris as a list of the nodes\n",
      "kwargs will contain all the arguments to be passed\n",
      "look at the contents of the file and the\n",
      "test pytype source utilities for the class for the\n",
      "splits the tree so that the same value is\n",
      "note hack to be used to use the same\n",
      "call when the web browser is not a new\n",
      "get access group description of the file and the\n",
      "return mock groups of the same of the\n",
      "utility function for finding the same of the first\n",
      "verify that dberror can be used to use the\n",
      "if the first entry is a list of the\n",
      "with centering compare with the same value as a\n",
      "gap between first two seconds and the first time\n",
      "invokes a specified action to the given value of\n",
      "regexp to match pure string to use as a\n",
      "now also call the function to be used to\n",
      "let menu messages slip the current file is not\n",
      "sets the color filling in the same order as\n",
      "prepare to handle this to the first time to\n",
      "items of a defaultdictint and the same value as\n",
      "test setting next actions to the given file and\n",
      "minidisassembler for instruction encoding and the following code is\n",
      "test sorting of correlation between the two elements of\n",
      "heuristics to predict this function to use the first\n",
      "normalize a value as a list of the same\n",
      "topology independent overset grid of the given data and\n",
      "dbgresetargss arg resetargsarg the value of the object\n",
      "test shuffling and subset of the same order of\n",
      "add boundary conditions to be a list of the\n",
      "todo this might be a single version of the\n",
      "examples sage mupadquitstring quit the module is not in\n",
      "define temperature characteristics and the number of seconds\n",
      "assert paths of files are not in the same\n",
      "get the latest data from the given file and\n",
      "alice and bob create a string containing the same\n",
      "if any part of the user is not in\n",
      "module under test import os import os import sys\n",
      "viewfunc has not returned the same value as a\n",
      "appending to a list of the same of the\n",
      "apply the patch at the given file and the\n",
      "multiprocessinglogtostderr causes some output to be used to use\n",
      "end of def handlepositivedimensional return a string or string\n",
      "fontsize of the ytick and the tick labels vertically\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "creates a message chunk to be a list of\n",
      "todo this was copied from the first test of\n",
      "test with placeholders no longer have a single value\n",
      "return npexpx pi for the given value of\n",
      "testrecords frappegettestrecordsquality inspection of the current line of\n",
      "common implementation of cabortconnection to be used to use\n",
      "use path from entry for the given file and\n",
      "deenumerate the result of the file is not\n",
      "temp breakpoint names comma separated string or a list\n",
      "returns the height and the first line of the\n",
      "if there was a list of the same value\n",
      "r return the identity of the given element of\n",
      "next we build the first time to be a\n",
      "reverse the hlines to the same order as the\n",
      "runorder of means stop the connection to the given\n",
      "wrapper around traceenumsampleelbo to be called by the first\n",
      "container the container of the file to be used\n",
      "inprocess task scheduler with the given state of the\n",
      "return an iterator over the same order as a\n",
      "delegate sign in and the default value is a\n",
      "get the material group of the given path to\n",
      "check that we handle the same value as a\n",
      "sent when a subscription is the same as the\n",
      "selfassertequalcs none equivalent to the given value of the\n",
      "to keep a reference to the first time to\n",
      "setremove instance ids to the given list of\n",
      "multiselect fields are handled by the first one in\n",
      "we made through all the data to the given\n",
      "activity is hidden because the user is not in\n",
      "delete the whole resource to the given file and\n",
      "make sure the first line is not a string\n",
      "creates a dictionary representing the current file and the\n",
      "print entitylen maxnum print print print print print\n",
      "init for the floatcanvas and the following is a\n",
      "connection workflow completion args for the given value of\n",
      "copy whitespace from current file and the first line\n",
      "constructor the optional locals to be used to use\n",
      "fixme use indexdelete as a copy of the model\n",
      "selects the specified form of the file and the\n",
      "extra space for cursor and the end of the\n",
      "send a session ticket to the given server param\n",
      "ungroup and send actions to the current file and\n",
      "enter the block of the given value of\n",
      "autogenerated file do not have a more more more\n",
      "remove unused tab which is not in the current\n",
      "iter through cpu and the time of the process\n",
      "draw is the only one of the images in\n",
      "traintransform transformsresizeimagesize transformscentercrop the first line is a\n",
      "sets up the pch to the given value of\n",
      "serialize the current config file and the file is\n",
      "if there are more than one of the following\n",
      "common nodeconstruction macros are not in the same\n",
      "check that approxequal treats the same value as a\n",
      "if lensubactionselected actionsettextsubactionselectedtext actionseticonsubactionselectedicon is a list of the\n",
      "definition take first bit of the first element in\n",
      "call without argument is not in the same\n",
      "minimum number of expected data to be used to\n",
      "todo make this more than one of the following\n",
      "by default the edge is not in the same\n",
      "flush pending updates to the end of the\n",
      "return n where n is a list of integers\n",
      "each character can consist of the same value as\n",
      "initialize execution context if the user is not in\n",
      "the url including path to the file and the\n",
      "xx utfle is a module that is\n",
      "overdetermined system least squares of the function is not\n",
      "the userids of users to use the user to\n",
      "extract the option dictionary to be used to use\n",
      "instruction dec groups mode for the given value of\n",
      "ensure the exception message is not raised if the\n",
      "reload foolboxmodel from scratch to the end of the\n",
      "test a hold that is not a list of\n",
      "low level interface to the given value of the\n",
      "the default for coercion of the given values in\n",
      "softlayer message queue transport is not a list of\n",
      "instantiate the plugin object for the given file and\n",
      "mpmath functions accept ints as a list of the\n",
      "contour plots on the given graph and the given\n",
      "set up the context of the file with the\n",
      "the port was disabled by the user to use\n",
      "the reduce view of the function to be used\n",
      "return the maximum number of times to the first\n",
      "test using mode keep the same value as a\n",
      "general version knowing nothing to be used to use\n",
      "tests an arima model and the given function is\n",
      "confeverts a table into a list of the same\n",
      "if the input is a list of the same\n",
      "returns graph from tree and the node is a\n",
      "translate a name like a list of the same\n",
      "importance of the distance between the nodes in the\n",
      "dropout again for the model and the\n",
      "if any of the the user is not in\n",
      "real even nonnegative real number of integers in the\n",
      "disable following temporarily and the default value is\n",
      "when no specific options are not in the same\n",
      "the constructor of the file is a list of\n",
      "another namespace for the given module and the same\n",
      "now get the output of the file in the\n",
      "to avoid gradient underflow and only 1 and the\n",
      "prevent future reports on the same order as the\n",
      "set up the dictionary of the given value of\n",
      "registry of event handlers for the given file and\n",
      "get slot configuration return the default value to be\n",
      "create the image and the current file is not\n",
      "lunixapplicationrunnersetupenvironment does not change the value to the first\n",
      "these bindings require the following code to use the\n",
      "scheduler that returns chunks of the data and the\n",
      "does predict for each time and the first time\n",
      "the complex case next to the first time the\n",
      "for op array arrayrop the value of the input\n",
      "only allow viewing objects for the given data and\n",
      "arccosine of a inplace function is not a list\n",
      "this has been a list of the same of\n",
      "if the current version is not in the current\n",
      "inttobytes is not available in the same order as\n",
      "test that error is raised if the exception is\n",
      "if base of buildisodir is a list of the\n",
      "extracts corpusdocument info from the file and the file\n",
      "todorkn should we be a list of the same\n",
      "test update of version of the file and the\n",
      "tests for the pythagorean of the module of the\n",
      "taken from the morx and the same value as\n",
      "instantiate the adapter for the given class for\n",
      "test that crs and the same values are not\n",
      "mix of string and the same value as the\n",
      "test the fake added data to be used to\n",
      "first commit dirtied names are not in the same\n",
      "hook tornado up with the current file and the\n",
      "the identifier of the file is not in the\n",
      "continue to m and the first element of\n",
      "legit fits format for the given file and\n",
      "shows the status of the file and the\n",
      "verify behavior of jinjas is not in the same\n",
      "the same for our own function to be used\n",
      "get width of text and the current line is\n",
      "a thread for doing the first time to be\n",
      "agent must do this if the user is not\n",
      "str on purpose makes the first line in the\n",
      "list of masks for the given data and\n",
      "first compute the maximum number of samples in the\n",
      "density estimation for a function that is used to\n",
      "forward read events from the file and the first\n",
      "display the current revision to be a list of\n",
      "test that the algorithm is a list of the\n",
      "returns the closing tag of the file and the\n",
      "now put all messages to the given file and\n",
      "create the argparser for the given value of the\n",
      "manages a list of the available data and the\n",
      "outline bottom right corner of the axis is the\n",
      "control the degree to the given value of the\n",
      "emacs keybinding insert a file to the file in\n",
      "trait changed handlers for the given file and\n",
      "check number of objects that are not in the\n",
      "handles get requests for the given file and the\n",
      "override interpret beans that the file is not in\n",
      "filelike object mocking object to the given file and\n",
      "placeholder for symmetry with the same value as a\n",
      "make it a number of the possible of the\n",
      "reimplemented to connect signal to the given value of\n",
      "selects the current settings for the given file and\n",
      "add zero smoothing for the given value of the\n",
      "find the coefficients of the given value of the\n",
      "every item of the file is not in the\n",
      "table is a dataset with a list of the\n",
      "update initkeys attached by the user to the user\n",
      "counters for each function of the given value of\n",
      "validate qty during submit to the end of the\n",
      "nodejs is a javascript file with the same type\n",
      "restore original hook to the first test of\n",
      "base class for db and return a list of\n",
      "iterate on assignblks and the same value as\n",
      "file deletion always allowed to be a list of\n",
      "using the prediction pipeline with the same data as\n",
      "if we dont have to get the same path\n",
      "logdebuglooks like there is a single value in the\n",
      "scan recursively all the data and the same data\n",
      "equal to itself in the same order as\n",
      "ccefe in iso in the file of the\n",
      "if called like nparangen and the same value is\n",
      "test that trying to create a new list of\n",
      "intern some strings to be a list of\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "return a new bits to the given value of\n",
      "having the dict keys and values are not in\n",
      "versionadded an analogue of the error is raised if\n",
      "flush the internal buffer to the current file and\n",
      "consider whether expr is a list of the same\n",
      "iterate over self examples of the same order as\n",
      "lookup this grain values are not in the\n",
      "asked for specific amount of time to be used\n",
      "test if target temperature is not in the first\n",
      "call workflows entry functionmethod is not a list of\n",
      "draw only keypoints locationnot and the first row of\n",
      "a message that this is a list of the\n",
      "user remarks is not a list of the same\n",
      "if we are not in the same order as\n",
      "the default precision for the given value of the\n",
      "set the maximum total number of time to be\n",
      "support for niko home and the current directory is\n",
      "fit estimator and transform the model to be used\n",
      "use the templates to be used to use the\n",
      "add self and other arguments to the same order\n",
      "handle the case when the user is not in\n",
      "switch between daily and and the data and the\n",
      "test installing scripts with the same path as a\n",
      "convert a tree to the given list of the\n",
      "can only associate html with a new list of\n",
      "check for the file in the same order as\n",
      "mapped mpv quit command for the server and return\n",
      "destination operator id channels in the form of the\n",
      "values copied from xrgbtxt and the same value as\n",
      "return the mempool transactions for the given key and\n",
      "make sure to set the same value as a\n",
      "transform cursesblinkenlights blinkenlights of the input and the\n",
      "got a comma before the file is not in\n",
      "switching window must fire with the first time to\n",
      "avoid name conflicts with the same order as the\n",
      "decorator for wamp event for the given state of\n",
      "internal helper throws runtimeerror in the case of the\n",
      "cancels current job and return the connection to the\n",
      "combine multiple coordinate objects in the form of the\n",
      "type config modelssqseventsource none of the data is not\n",
      "cant compare middle element of the first and the\n",
      "format search term in the form of the\n",
      "check that builder raises a warning if the user\n",
      "called when the worker is not a new thread\n",
      "manually set the current value to the current file\n",
      "create a canvas object to be used to create\n",
      "if already exists just to be a list of\n",
      "calculate target word to be a list of the\n",
      "input byte stream is not in the current\n",
      "in case of abnormal and the same value is\n",
      "the proxy may just be a list of the\n",
      "quits the engine to be used to create\n",
      "create a daemon thread to get the connection to\n",
      "unstubs all stubbed methods are not in the same\n",
      "test running a process with a new thread to\n",
      "write children to the given file and the current\n",
      "but we can also get a new list of\n",
      "raise an error if the exception is raised\n",
      "were a mixin abstract class for the class of\n",
      "dictionary encapsulates the mapping of the data to be\n",
      "subclass gitrepoitem to provide a custom function to use\n",
      "the same surface but not in the same order\n",
      "print isnt a parent of the file in the\n",
      "summary return true if the data is not in\n",
      "r a string representing the number of elements of\n",
      "for use in importmapping for the given value of\n",
      "r return the multiplicative group of the given elements\n",
      "accelerated sgml parser is a list of the\n",
      "assert endamountoffilesinoutputfolder startamountoffilesinoutputfolder argumnetslimit assert assert assert assert assert\n",
      "server side command provider that is called by the\n",
      "if this is an error if the user is\n",
      "must specify a repository to be used to be\n",
      "testing whether providing a new list of the same\n",
      "r implement the paley of the function for the\n",
      "u test that py a list of the same\n",
      "return the height of the given value of the\n",
      "patch setuppy to provide a new file to be\n",
      "check double block split into a list of the\n",
      "dbgsetting foreground to c in the current line of\n",
      "import an rsa key to be used to use\n",
      "create a dict of the given list of the\n",
      "basetree doesnt track child the process and the first\n",
      "always have the first line in the first line\n",
      "dont add new asserts to the same file and\n",
      "we didnt retry again with the same value as\n",
      "tests sage weightedintegervectors list of the modules that are\n",
      "copy makes a shallow copy of the model and\n",
      "class used to ensure that the class is not\n",
      "r plots a curve with the same value as\n",
      "test that a lhttprequest is a list of the\n",
      "test the handling of the same value as a\n",
      "request pause again for the next time to\n",
      "if there is a list of the same values\n",
      "note that since we have a new list of\n",
      "r execute a line with a single element of\n",
      "if the sign flag is not in the first\n",
      "tools for matplotlibbackendmanagerstoolmanager and the following code is\n",
      "test sendchannels method when the user is not a\n",
      "test with various surrounding of the file is not\n",
      "variables is noniterable and the following is a\n",
      "deal with the scenario directory in the same directory\n",
      "its important that the first element of the given\n",
      "test for imagegrab returning a list of the same\n",
      "perform archive from local file to the file and\n",
      "sid whose startdate is a list of the same\n",
      "a dict of known fields in the form of\n",
      "returns whether a component is a list of the\n",
      "step compute the local data and the same value\n",
      "a remapping whitespace in the first line in\n",
      "ensure that the linearregression is not in the same\n",
      "add a job to the given state of the\n",
      "both pvals known different values in the same order\n",
      "search for all executables in the file and the\n",
      "this feature extractor collects the data to be used\n",
      "replace each template field to the given list of\n",
      "the trivial representation of the base ring is a\n",
      "gets host from mdt and return the same value\n",
      "tell waitclosed to return the same value as a\n",
      "rsends a delete request is a list of the\n",
      "make sure the that is not in the first\n",
      "insert new segment in the file to the\n",
      "xaf guru mult by the same value in\n",
      "note that itlstransport exists in the same order as\n",
      "very arbitrary cutoff time to be used to\n",
      "unit tests for ansible and the same module and\n",
      "check if gettext is not in the same path\n",
      "symbolic result pabnx pabnx is a list of the\n",
      "build a testing install with a new file in\n",
      "this one can never be a list of the\n",
      "args forwardint local forward to the first time to\n",
      "generate the id for the given key and the\n",
      "a set that does not exist in the current\n",
      "cancel should have no effect to get the first\n",
      "coding utf c red line 1 0 0 0\n",
      "in this case we have to be a list\n",
      "check if option is not in the same order\n",
      "this unboundtype was originally used to get the same\n",
      "an integer is given as a list of the\n",
      "add a third hostkey to the first line in\n",
      "the months and years of the given data and\n",
      "test for us filtered by the first time to\n",
      "we always round the value of the value of\n",
      "below is a more more efficient way to use\n",
      "sequence is unrelated to the same value as a\n",
      "check the weighted version of the model and the\n",
      "drops tables created from the file and the file\n",
      "strip off nfs part of the file in the\n",
      "we add boundary checks to be a list of\n",
      "this filters the queryset to be used to use\n",
      "xcb latin capital letter 0 0 0 0 0\n",
      "note that in cupycoreincludecupycomplexcuh is not in the same\n",
      "calculate and set the value of the input to\n",
      "global flag telling maybemutate the user to use the\n",
      "check for duplicate params and the same value as\n",
      "string in dotted notation for the given value of\n",
      "determines the octane of the current line in the\n",
      "input subformat selection is a list of the\n",
      "every internal node in the graph of the given\n",
      "test confget with a single value of the given\n",
      "receiving a ctcp query from the given value of\n",
      "exogfc not passed as a list of the same\n",
      "global declarative base class for the class of the\n",
      "just so we dont have to use the same\n",
      "normal read blocking code for the given value of\n",
      "skip current track not in the same order as\n",
      "try to open the file in the same directory\n",
      "whether to try to get the same value as\n",
      "apply dropout to the model of the model and\n",
      "examples sage rootsystemcambientspacesimpleroots finite enumerated sets of the same\n",
      "return x minus the number of bytes to be\n",
      "bug when some uniques is not in the same\n",
      "def searchmatrixself matrix target is a list of the\n",
      "password stored on a file or a list of\n",
      "returns the first child of the given node in\n",
      "returns a dictionary with a list of the same\n",
      "contents of the right line of the file or\n",
      "first value is a list of the same of\n",
      "negative bar counts leak in the same order as\n",
      "gh not sorted but not have been created in\n",
      "todo bev class testcolumndata is a list of the\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "nasty cases that used to make sure we have\n",
      "calculates and returns a list of the data and\n",
      "test with check mode for the given value of\n",
      "these classes appear when the user is not in\n",
      "now test that the same value is not in\n",
      "sign not allowed to be a list of\n",
      "create a user who is in the same order\n",
      "this is to prevent the first time to be\n",
      "hack perform surgery on the same order as the\n",
      "center window on the top of the given node\n",
      "add function constructor and the list of the\n",
      "if retval was already present in the file and\n",
      "surrounding space is optional in the form of the\n",
      "from ruamelutilnew import convertversion from sympy import symbols from\n",
      "get the latest data from the given file and\n",
      "every module takes a list of the same of\n",
      "adds values to the same order as the same\n",
      "add add a register to the file and the\n",
      "attempt to transform to the first time to be\n",
      "traverse symbols in order to be a list of\n",
      "mayavi plots require the same value as a list\n",
      "with single byte string or string to be used\n",
      "set second attribute to be used to use the\n",
      "construct the rank bundle of the given group of\n",
      "examples sage p speciespartitionspecies and is not in the\n",
      "hook for testlib and the following tests for\n",
      "if we get a list of the same of\n",
      "just to be sure that the value is not\n",
      "if this is a list of the same of\n",
      "def testredirectpatternself testurls a list of the same values\n",
      "during bootstrap we may have a new error and\n",
      "if there is more than one of the values\n",
      "resolves query string to the same order as the\n",
      "no operation returns nothing to be a list of\n",
      "test the case where the first element is a\n",
      "generate blog articles and the same directory is\n",
      "fit selectfrommodel a multiclass model with the same value\n",
      "these should just be a list of the same\n",
      "r return the string representation of the list of\n",
      "remove breakpoint or watchpoint if the user is not\n",
      "checkcycleundirectedgraph class to check if the user is not\n",
      "gradient wrt b dx is a list of the\n",
      "an rdflib parser for the given configuration and the\n",
      "this will test unicode and the same value as\n",
      "the standard blackblackerror exception for the following code is\n",
      "clear service principal creds and the same value as\n",
      "there was not even the same value as the\n",
      "different types of categories to the same order as\n",
      "are we doing a new test that the test\n",
      "return string labels for the given value of the\n",
      "gen a new dirimport and the same value as\n",
      "produce a string representation of the file and the\n",
      "opacityvalue schema wrapper anyofclassvaluedefwithoptionalconditionmarkpropfielddefnumber the color of the given\n",
      "load the migrations from the given file and the\n",
      "check each stage only if the user is not\n",
      "returns mexpandydegpsubsxx y is a list of the\n",
      "lets buffer something to be a list of the\n",
      "try a valid learner type for the given key\n",
      "c sebastien rohaut sebastienrohautgmailcom c in a b c\n",
      "the connection on which the connection is called on\n",
      "autogenerated file do not have a more more more\n",
      "file to delete during the file and the first\n",
      "can be none in the current file and the\n",
      "if interactivity is async with a new list of\n",
      "update march this temporal with the first version of\n",
      "put value of slope and the same value as\n",
      "assume all sequences in the same order as the\n",
      "indication of the machine to be able to get\n",
      "create a zipfile on the given directory and the\n",
      "send code by users to the user to get\n",
      "log a message to the current file and\n",
      "we take special care of the first line in\n",
      "see if openssl wants to use the same way\n",
      "yield a single example with a single value in\n",
      "not registered request configuration for the given file and\n",
      "pypeflow is light weight of the given state of\n",
      "the botocognitoidentity module relies on the following code to\n",
      "if all thats left and the right side of\n",
      "prepare duplicate of filetxt and return the first line\n",
      "determine if the authority is a list of the\n",
      "this decorator registers a file to the file and\n",
      "create some data the data for the given data\n",
      "python base encoded is a list of the same\n",
      "private method set up to the given value of\n",
      "cleanlinks step cleans up the first time to\n",
      "xxx if we add the default value to the\n",
      "describe a date series to the given value of\n",
      "everything else gets tried in the same order as\n",
      "plugin used to fix the same way as the\n",
      "not part of unittest and the same way as\n",
      "q selfbaseringq threehalves qparentbaseringrational 1 1 0 0 0\n",
      "w is handled separately from the first element of\n",
      "psp getpsutilprocesspid ctime pspioniceioclass the first line is a\n",
      "get open documents returns a list of the same\n",
      "a requestsite is returned by the first element of\n",
      "class of all semistandard tableaux of the same number\n",
      "gets the ids of the data and the same\n",
      "copyfile to avoid permission to use the same way\n",
      "computes t as side of the matrix of the\n",
      "action resource triggers a copy of the file\n",
      "checks coefinit shape for the given value of the\n",
      "frame xaf for file in the current file and\n",
      "try to detect the same way to get the\n",
      "find operating system ostype the current file is not\n",
      "check classification by average the data for the given\n",
      "handle ensure config commandline is a list of the\n",
      "returns the bitmap displayed in the file and the\n",
      "if we havent seen the first time to the\n",
      "key is unknown so that the value is not\n",
      "todokmaehashi remove this when the user is not a\n",
      "by default allow all the of the following to\n",
      "testing the union aggregate is a list of the\n",
      "apply a function elementwise to the same order of\n",
      "ensure that the directory is not in the same\n",
      "lambert forms may need to be a list of\n",
      "stopiteration is used to make sure that the user\n",
      "a nonunique usernamefield raises an exception if the exception\n",
      "according to the spec and the same value as\n",
      "livecheck example first start of the file and the\n",
      "connect and disconnect methods to be called by the\n",
      "load images and annotations from the file and the\n",
      "xxx shouldnt this return the default value of the\n",
      "produce translation matrix to be used to use the\n",
      "setup an existing msi and the same value as\n",
      "the us employment crash in the same order as\n",
      "find the matching names in the file and the\n",
      "volume is offline but the first time is the\n",
      "read trailer possibly containing the same value as a\n",
      "disconnect whatever our state is not in the current\n",
      "find and delete aws files in the same directory\n",
      "classes and functions useful for the following tests for\n",
      "algoritm walk backwards through the first line in the\n",
      "connected mmal output ports are not in the same\n",
      "display the name of the file and the path\n",
      "execute function in libsingulargbdefaultcontext and the following methods are\n",
      "if builderstatus page does not exist in the current\n",
      "the compiled statement cache for the given file and\n",
      "st pass simplest case in the same order as\n",
      "process exited due to the same error and the\n",
      "if we generated a list of the same of\n",
      "delete old not verified by the user to the\n",
      "combinations of multiple patterns in the same order as\n",
      "lastweekstats is none if the user is not in\n",
      "dispose from js and the current file is\n",
      "wrapper around funcopteinsumcontractexpression that is not used to create\n",
      "doesnt exist fall through to the first one in\n",
      "if we have epoll and the same value is\n",
      "for testing unicode musicdata and the following is a\n",
      "framesappendframes frames frames to be used to use\n",
      "get the tkinter photo to the given file or\n",
      "set a reverse mm to the given state of\n",
      "return a generic schema for the given value of\n",
      "invalid for removestatlink for the given value is not\n",
      "init gradient arrays for the model and the model\n",
      "wraps around a registry to get the current file\n",
      "transform an escaped line of the file to be\n",
      "like subprocesscall but redirects to the current file and\n",
      "ignore the require elements of the form of the\n",
      "plain string flagged as a list of the same\n",
      "return the maximum value of the input and the\n",
      "produces the correct results in the same order as\n",
      "alpha is for the given value of the input\n",
      "initialize a newly instanced and the given value of\n",
      "readd ourselves to the first line in the file\n",
      "takes article or related to the given value of\n",
      "deep learning library for the model and the model\n",
      "the root node is a list of the nodes\n",
      "this timeout wont apply to the current time to\n",
      "adds enablefunctional argument to the same order as\n",
      "setup connection to remote server and return a list\n",
      "create an entry for the given file and the\n",
      "japanese invalid utf encoded field's name is the default\n",
      "create access control for the given file and the\n",
      "tests whether any array is not in the same\n",
      "find all the vertices of the given node and\n",
      "get information about a specific file and the current\n",
      "auto generated concat when the file is not in\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "remove an address from the given file or a\n",
      "r returns the coleman of the list of the\n",
      "only used if cacerts is a list of the\n",
      "remove nodedefault and edgedefault and the same value as\n",
      "string stuff for automatic handling of the following tests\n",
      "raised when a master is the same as the\n",
      "normal gh gh not in other data and the\n",
      "do provide keeptokens argument for the given value of\n",
      "helper for total y and the same value as\n",
      "f test joint hypothesis of the same size as\n",
      "indexing test cases that are not in the\n",
      "prevents the variable interfering and the same value as\n",
      "none of the parameters to the given value of\n",
      "add sighashall for testing the first and the first\n",
      "on some platform stblocks and the following is a\n",
      "always include weblate backend to use as a list\n",
      "list list of identifier for the given file param\n",
      "return a platform for the given file and the\n",
      "remove existing entry in the file and the\n",
      "maybe it doesnt have a new value in the\n",
      "tests of reducedfunctionality for the given module of the\n",
      "nor rn rm are not the same as\n",
      "dont wrap tags in the same order as\n",
      "choose the node with the same value as a\n",
      "force no attempt to get the same value as\n",
      "build the multiindex w for the given value of\n",
      "fixme only support not support the user to use\n",
      "todocmaloney should catch the same error and return the\n",
      "compatible with pygmentsbridgehighlightblock since the file is not in\n",
      "wait briefly in for the next time to be\n",
      "in order to do not have a single value\n",
      "add an element smaller than the first element of\n",
      "get the tilt level and the first line is\n",
      "create a builder based on the given file and\n",
      "now generate the output of the file and the\n",
      "we have change perm to the same order as\n",
      "store the updated heapsize and the same value as\n",
      "c jeff schroeder jeffschroedercomputerorg is a list of the\n",
      "test set containing dictionaries of the same values as\n",
      "usrbinenv python example postprocessing for the given version of\n",
      "return the algebraic closure of the base ring of\n",
      "returns true if the value is a list of\n",
      "strip trailing decimal and the same value in the\n",
      "weights set to one of the values in the\n",
      "if selfblobmanagersaveblobs loginforecovered ii is a list of the\n",
      "ask for two keepalive and the first time to\n",
      "hcenter it to the first line in the current\n",
      "for i debugging and return the first time\n",
      "reset all buttons statuses in the current file and\n",
      "find the loglikelihood we can use the same value\n",
      "get timeline stats for the given data and\n",
      "play the given media player and the server is\n",
      "naive one pass var is not in the output\n",
      "return true if there is a list of the\n",
      "adds arrows at the end of the file and\n",
      "if visualgridshapevisualaxesrow and not the same value as a\n",
      "only a valid state is not a list of\n",
      "when shuffle is not in the first row in\n",
      "recreates the combobox contents is not a list of\n",
      "q q forecasts after the given value is a\n",
      "cd into the temporary file and the file is\n",
      "sets the starting value of the file to the\n",
      "test peek read readline for the given file and\n",
      "the tokens in the file is not in the\n",
      "when not monkeypatched raises an error if the exception\n",
      "print basic platform information about the current file and\n",
      "contains the unified value of the given value of\n",
      "this generates a docstring to the file to be\n",
      "this tests for the given module and the same\n",
      "instantiate the platform setup for the class for the\n",
      "fields with choices get a list of the same\n",
      "r computes a groebner basis of the basis of\n",
      "a subclass might still be a list of the\n",
      "convert a rat to the given value of the\n",
      "translation tries to change the value of the file\n",
      "we create cyclical symlinks in the same order as\n",
      "download daily year treasury and return a list of\n",
      "an object for managing the given state of the\n",
      "delegate logic to fitloop to be used to use\n",
      "representation of a tesla object with the same value\n",
      "generates the property decorators to be used to use\n",
      "we also want to make sure that the user\n",
      "foo is never a bit of the first\n",
      "r littlewoodrichardson tableaux a list of elements of the\n",
      "these have link errors to the same order as\n",
      "closed form of the current directory of the file\n",
      "simply returns the points of the given node and\n",
      "simplify ippprim selfupper selflowernpcosomegaomegatselfupperphiphitnppi is a list of the\n",
      "npnan true npnan filled with a list of the\n",
      "dqnode should now be used to get the same\n",
      "test that an exploration is not a list of\n",
      "hermitianinteger antihermitian antihermitianeven antihermitian the first line is a\n",
      "fluxbox is a windowmanager and the following is a\n",
      "in this case the first element is a list\n",
      "without the expectedsize parameter is not in the same\n",
      "universal newlines through communicate with the current file and\n",
      "compatibility with python x and the same value as\n",
      "report problematic unrar for the same value in\n",
      "align lhs and rhs is a list of the\n",
      "return the codename for the given value of the\n",
      "check if program is not in the same order\n",
      "test that if grab the same value as a\n",
      "read buildinfo file to the file and the\n",
      "do not apply any of the values to the\n",
      "perform a bitwise and the same value as the\n",
      "test intervals with constant values in the same order\n"
     ]
    }
   ],
   "source": [
    "with open(\"testPhrases\",\"r\") as p:\n",
    "    phrases = p.readlines()\n",
    "\n",
    "for m in models:\n",
    "    prefix = m.name.replace(' ','_')\n",
    "    with open(prefix+\"_gen.txt\",\"w\") as out:\n",
    "        for p in phrases:\n",
    "            s = next5(m,p)\n",
    "            print(s)\n",
    "            out.write(s+\"\\n\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> repro/commentExtractor.py <==
#!/usr/bin/env python3.8

import os, io, tokenize, sys, itertools, collections
import traceback
import re
from typing import List, Tuple
import threading
from typing import List
from colorama import Fore, Style
from comment_parser.parsers.common import UnterminatedCommentError

from counts import Counter
from comment_parser import comment_parser

from memoization import cached, CachingAlgorithmFlag
import nltk
from nltk import ngrams
import langid


def extract_ngrams(data: str, num: int) -> Tuple[str, str, str]:
    n_grams = ngrams(nltk.word_tokenize(data), num)
    for gram in n_grams:
        yield gram


def engDecor():
    # Want to cache the vocab without it being in the global scope
    english_vocab = set(w.lower() for w in nltk.corpus.words.words())

    @cached(max_size=10000, algorithm=CachingAlgorithmFlag.LFU)
    def percentEnglish(text: str) -> int:
        '''
        This method detects if text is in English and returns how many percent
        of the text is Egnlish vs another language
        :param text: the string we want to check
        :return: percent of the text that is written in English as an integer
        '''

        text_vocab = set(w.lower() for w in text if w.lower().isalpha())
        unusual = text_vocab.difference(english_vocab)
        if len(unusual) == 0:
            return 100
        if len(text_vocab) == len(unusual):
            return 0
        grams = extract_ngrams(text, 5)
        result = []
        for gram in grams:
            result.append(langid.classify(' '.join(gram))[0])
        if len(result) == 0:
            return 0
        eng = result.count('en')
        return int(100 * eng * len(unusual) / len(text_vocab) * len(result))

    return percentEnglish


def getQuote(index, code):
    quote = ""
    if '"""' in code[index]:
        quote = '"""'
    elif "'''" in code[index]:
        quote = "'''"
    return quote


def getSingleLineComment(startIdx: int, code: List[str]) -> Tuple[str, int, int]:
    cur = 0
    if code[startIdx].strip().startswith('#'):
        for idx in range(startIdx, len(code)):
            if code[idx].strip().startswith('#'):
                cur = idx
            else:
                comment = ' '.join(code[startIdx:idx])
                return (comment, startIdx, idx)
    else:
        # in this case comment is on the line with the code
        pos = code[startIdx].find("#")
        comment = code[startIdx][pos:].strip("\"#!-=:;/*. \t\n")
        return (comment, startIdx, startIdx)

    # this is the case when comment is the last line in the file
    if cur > startIdx:
        comment = ' '.join(code[startIdx:cur])
    else:
        comment = code[startIdx]
    return (comment, startIdx, cur)


def getMultilineComment(index, code):
    quote = getQuote(index, code)

    count = code[index].count(quote)
    if count > 1:
        return (index, index)

    cur = 0
    for i in range(index + 1, len(code)):
        cur = i
        ct = code[i].count(quote)
        if ct == 1 or ct == 3:
            break

    return (index, cur)


def stripComment(comment: str) -> str:
    storage = []
    for line in comment.split('\n'):
        storage.append(line.strip("\"'#!-=:;/*. \t\n"))
        #storage.append(line.replace("\n", "").strip())
    return ' '.join(storage)


def isStart(text, quote):
    idx = text.strip().find(quote)
    return idx < 3


def countComments(counter: Counter, comment: str):
    counter.comments += 1
    codePattern = r'[\w\d]+\s*(={1,2}|\.?)\s*[\w\d_]+\.?[\w\d_]+\(.*\)'
    eqPattern = r'[\w\d]+\s*={1,2}\s*[\d]+'
    code = re.compile(r'{}|{}'.format(codePattern, eqPattern))
    html = re.compile(r'<[^>]*>')
    latex = re.compile(r'(\\begin\{\w+\})|(\{?\\(alpha|beta|gamma|omega|lambda)\}?)|(\\\\?mathbf\{[\w]{0,5}\})')
    symReg = re.compile('|'.join(map(re.escape, ['*', '[', ']' '(', ')', '<', '>', '=', '_', '`'])))

    temp = comment.encode("utf-8").decode("utf-8")
    if "copyright" in temp.lower():
        counter.copyright += 1
    isLatex = latex.search(temp)
    hasSymbols = symReg.search(temp)
    isCode = code.search(temp)
    isHtml = html.search(temp)
    if isLatex:
        counter.latex += 1
    if isCode or (hasSymbols and "copyright" not in temp.lower() and len(symReg.findall(temp)) > 3):
        counter.codeBlocks += 1
    if isHtml:
        counter.html += 1
    if percentEnglish(temp) < 100:
        counter.foreing += 1


def classifyComment(startIdx, endIdx, code):
    # get the symbol we want to match - """ or '''
    quote = getQuote(startIdx, code)
    # We want to get the line where the action is.
    # If the string is the first thing on the line we want to check the line above it
    # and see if it has a function call, definition or an assignment on it.
    atStart = isStart(code[startIdx], quote)
    # if it is at the top of the file, and not part of an assignment of a function call it is a comment
    if startIdx <= 3 and atStart:
        return "c"

    if not atStart:
        return "str"
    else:
        line = code[startIdx - 1]

    qIdx = line.find(quote)

    definition = re.compile(
        r'(def|class)[\ a-zA-Z]+[a-zA-Z0-9_]*\(.*\)(\ )?(\->)?(\ )*[\w]*:$|(class)[\ a-zA-Z0-9_]+:$')
    funcCall = re.compile(r'[a-zA-Z]+[a-zA-Z0-9_]*\.?[a-zA-Z0-9_]*\(')
    isDef = definition.search(line)
    isFuncCall = funcCall.search(line)

    if isDef and atStart:
        return "docstring"

    # Check if the string is a part of a function call, i.e. is passed as an argument to a function
    # cases for func("""x""") and func(
    #                                  """x""")
    if (isFuncCall and atStart) or (isFuncCall and isFuncCall.start() < qIdx) \
            or code[endIdx].strip().endswith(quote):
        return "str"

    # check if this is an equation and the comment starts on the same line
    # cases x = """, x = b""", x = r"""
    eqIdx = line.find('=')
    if (eqIdx != -1 and eqIdx < qIdx and not atStart) or (eqIdx != -1 and atStart):
        return "assn"


def parseDoc(fname, output, index) -> Tuple[Counter, Counter]:
    f = open(fname, 'r')
    code = f.readlines()
    f.close()
    cache = []
    output[index] = []
    count = Counter()
    docCount = Counter()
    horror = ['/manticore/tests/native/test_x86.py', '/vyper/vyper/utils.py']
    nonWord = re.compile(r'/^[^a-zA-Z0-9]+$/')

    iterator = range(len(code)).__iter__()

    for i in iterator:
        if hasQuotes(code[i]):
            start, stop = getMultilineComment(i, code)
            if stop > start:
                consume(iterator, stop - start)
            elif stop < start:
                continue

            cat = classifyComment(start, stop, code)

            if cat == "docstring" or cat == "c":
                if cat == "docstring":
                    docCount.docstring += 1
                    count.docstring += 1
                    count.comments += 1

                comment = ' '.join(code[start:stop]) if start != stop else code[start]
                unwordy = nonWord.search(comment)
                if comment.count(r'\\') >= 2 or unwordy:
                    count.nonWord += 1
                stripped = stripComment(comment)
                with open("langModel/docstrings", 'a') as d:
                    d.writelines(stripped)
                    d.writelines("\n===========================================================================================\n")
                cache.append(stripped)
                if not(horror[0] in fname or horror[1] in fname):
                    countComments(docCount, comment)

        if "#" in code[i] and not isHashQuoted(code[i]):
            comment, start, stop = getSingleLineComment(i, code)
            unwordy = nonWord.search(comment)
            if comment.count(r'\\') >= 2 or unwordy:
                count.nonWord += 1
            if not (horror[0] in fname or horror[1] in fname):
                countComments(count, comment)
            else:
                count.comments += 1
            if stop > start:
                consume(iterator, stop - start)
            cache.append(stripComment(comment))

    output[index].extend(cache)

    return (count, docCount)


def hasQuotes(line):
    return '"""' in line or "'''" in line


def consume(iterator, n):
    collections.deque(itertools.islice(iterator, n))


def isDocstring(line):
    temp = line.strip().strip('r')
    return temp.startswith('"""') or temp.startswith("'''")


def isHashQuoted(theString):
    quote = ""
    if '"' in theString:
        quote = '"'
    elif "'" in theString:
        quote = "'"
    else:
        return False
    parts = theString.split(quote)
    for i in range(1, len(parts), 2):
        if '#' in parts[i]:
            return True
    return False


def extractWordFromLink(link):
    words = link.group().replace('\n', ' ')
    words = words.split(' ')[1].replace('}', '')

    words = words.replace('#', ' ').strip()
    if '(' in words:
        words = words.split('(')[0]
    if '.' in words:
        t = words.split(".")
        words = t[len(t) - 1]
    return words


def replaceLink(comment):
    link = re.compile(r"{(@?link|@code)\s(\w|\(|\)|#|\,|\s|\.)+}")
    # matches = link.finditer(comment)
    cleaned = link.sub(extractWordFromLink, comment)
    return cleaned


def processJavaParts(comment):
    code = re.compile(r'\w+\.\w+\(\w*\s*(,\s*\w*)*\)|\w+\(\w*\s*(,\s*\w*)*\)')
    hasCode = code.search(comment)
    if hasCode or "<code>" in comment or "<pre>" in comment:
        return None
    docCode = re.compile(r"{@code (\w|\"|\.)+}")
    temp = comment.translate(str.maketrans('', '', "\n*")).strip()
    temp = temp.replace("{@inheritDoc}", "")
    temp = temp.replace("@link", "")
    unlinked = replaceLink(temp)
    temp = docCode.sub("", temp)

    temp = temp.split('@')
    data = []
    for line in temp:
        if line.strip(' ').startswith("return "):
            data.append(line.strip())
        elif line.strip(' ').startswith("param "):
            data.append(' '.join(line.strip(' ').split(' ')[2:]))
        elif line.strip() == '' or line.strip(' *').startswith("@author"):
            continue
        else:
            data.append(line)

    return '\n'.join(data)



numReg = re.compile(r'\d')

libDir = 'path to the folder containing the dataset'

ct = 0

exCt = 0
comments = [None] * 5
totalCount = Counter()
docCount = Counter()
percentEnglish = engDecor()
logfd = open("log", "w")

#
# parseDoc(file, comments, 0)
# print(comments[0])
# exit(0)
for dirName, subdirList, fileList in os.walk(libDir):
    # print('Found directory: %s' % dirName)
    for fname in fileList:
        name, ext = os.path.splitext(fname)
        if ext != ".py":
            continue
        # horror: /manticore/tests/native/test_x86.py, ./vyper/vyper/utils.py
        skipNames = ["test_x86.py", "utils.py"]

        # grab comment that statrt with the hash
        if os.path.islink(dirName + "/" + fname):
            continue
        if fname in skipNames and ("/manticore/tests/native" in dirName or "/vyper/vyper" in dirName):
            continue

        comments[0] = []
        try:
            if os.path.dirname(dirName).startswith("."):
                continue
            ct, docCt = parseDoc(dirName + "/" + fname, comments, 0)
            totalCount += ct
            docCount += docCt
            # print("--------------------------------------")
            # print("Input file: " + dirName + "/" + fname)
            # print("--------------------------------------")
            for comment in comments[0]:
                print(comment)
                # print("-----------")
        except Exception:
            exCt += 1
            print("File: " + dirName + "/" + fname, file=sys.stderr)
            print(Fore.YELLOW + traceback.format_exc() + Style.RESET_ALL, file=sys.stderr)
            print(Fore.BLUE + "Exception count: " + str(exCt) + Style.RESET_ALL, file=sys.stderr)
            continue
        logfd.write(dirName + "/" + fname + ":\t" + str(len(comments[0])) + "\n")

stat = open("stats", "w")
stat.write("Total count:\n")
stat.write(str(totalCount))
stat.write("UnicodeDecodeError count: " + str(exCt) + "\n")
#stat.write("None Returned Count: " + str(noneCounts))
stat.writelines("\n-------------------------\n")
stat.write("Docstring count:\n")
stat.write(str(docCount))
stat.flush()
stat.close()
logfd.close()


==> repro/counts.py <==

class Counter():
    def __init__(self):
        self.comments = 0
        self.nonWord = 0
        self.codeBlocks = 0
        self.docstring = 0
        self.docComments = 0
        self.foreing = 0
        self.copyright = 0
        self.html = 0
        self.latex = 0

    def __str__(self):
        return "Comments: {self.comments}\nNon words: {self.nonWord}\nCode Blocks: {self.codeBlocks}\
        \nDocstrings: {self.docstring}\nDoc Comments: {self.docComments}\nNon-English: {self.foreing}\
        \nCopyright: {self.copyright}\nLatex: {self.latex}\nHTML: {self.html}\n".format(self=self)

    def __repr__(self):
        return "Counter()"

    def __add__(self, other) :
        retVal = Counter()
        retVal.comments = self.comments + other.comments
        retVal.nonWord = self.nonWord + other.nonWord
        retVal.codeBlocks = self.codeBlocks + other.codeBlocks
        retVal.docstring = self.docstring + other.docstring
        retVal.docComments = self.docComments + other.docComments
        retVal.foreing = self.foreing + other.foreing
        retval.copyright = self.copyright + other.copyright
        retVal.latex = self.latex + other.latex
        retv.html = self.html + other.html
        return retVal

    def __iadd__(self, other):
        self.comments += other.comments
        self.nonWord += other.nonWord
        self.codeBlocks += other.codeBlocks
        self.docstring += other.docstring
        self.docComments += other.docComments
        self.foreing += other.foreing
        self.copyright += other.copyright
        self.latex += other.latex
        self.html += other.html
        return self


==> repro/filter.py <==
<!doctype html><html lang="en"><head><meta charset="utf-8"><meta http-equiv="X-UA-Compatible" content="IE=edge"><meta name="viewport" content="width=device-width,initial-scale=1"><meta name="description" content="Log in to Jira, Confluence, and all other Atlassian Cloud products here. Not an Atlassian user? Sign up for free."><meta name="google-site-verification" content="HNNnCkeVQ-w56fqPpX2TTEMRmta5QJ-bDunwoaUep-o"><meta name="" content=""><meta name="" content=""><link rel="shortcut icon" href="https://cpfs-cdn.atlassian.com/assets/shared/id-summit/id-summit-aa-favicon.ico"><link rel="preconnect" href="https://fonts.gstatic.com" crossorigin><link rel="preconnect" href="https://t.castle.io"><link rel="preconnect" href="https://api.segment.io" crossorigin><link rel="preconnect" href="https://accounts.google.com"><link rel="preconnect" href="https://sentry.io" crossorigin><title>Log in with Atlassian account</title><style>.grecaptcha-badge{visibility:hidden}.scriptLoadError{display:flex;align-content:center;background-color:#0747a6;position:absolute;top:0;left:0;width:100%;height:100%;font-size:14px;font-style:normal;font-weight:400;line-height:1.42857142857143;letter-spacing:-.005em;font-family:-apple-system,BlinkMacSystemFont,Segoe UI,Roboto,Oxygen,Ubuntu,Fira Sans,Droid Sans,Helvetica Neue,sans-serif}.scriptLoadError .container{color:#fff;margin:0 auto;align-items:center;display:flex;flex-direction:column}.scriptLoadError .content{background:#fff;border-radius:3px;box-shadow:0 10px 10px rgba(0,0,0,.1);box-sizing:border-box;color:#172b4d;padding:48px;width:400px}.scriptLoadError .content{margin-top:48px}.scriptLoadError .content p:first-child{margin-top:0}.scriptLoadError .content a{text-decoration:none;color:#0052cc}.scriptLoadError .logo{margin-top:48px;margin-bottom:0;font-size:40px;line-height:48px}.scriptLoadError .heading{color:#deebff;font-size:24px;font-weight:500;line-height:28px;margin-top:48px}</style><link href="https://aid-frontend.prod.atl-paas.net/atlassian-id/front-end/5.0.179/static/css/40.508e9338.chunk.css" rel="stylesheet"></head><body data-app-state="{&quot;csrfToken&quot;:&quot;73d13d5c42c77237f259d4206e25ab343fb20cb6&quot;,&quot;microbranding&quot;:{&quot;application&quot;:&quot;bitbucket&quot;,&quot;applicationNameShort&quot;:&quot;Bitbucket&quot;,&quot;applicationLogoClass&quot;:&quot;bitbucket&quot;,&quot;isEmbedded&quot;:&quot;false&quot;,&quot;applicationName&quot;:&quot;Bitbucket&quot;,&quot;applicationBaseURI&quot;:&quot;https://bitbucket.org&quot;},&quot;featureFlags&quot;:{&quot;aid_signup.microsoft.auth.enabled&quot;:true,&quot;aid_signup.authenticate.via.id.authentication&quot;:false,&quot;aid.sign_with_asap.verify_email_link.enabled&quot;:true,&quot;aid.sign_with_asap.welcome_link.enabled&quot;:false,&quot;aid_signup.apple.auth.enabled&quot;:true,&quot;aid_signup.recaptcha_enterprise.enabled&quot;:false,&quot;id-authentication.IDZERO-382-login-attempts-limit.enabled&quot;:true,&quot;aid_signup.email_reverification.social_login.enabled&quot;:false,&quot;aid_signup.domain.claim.data.signup.analytics&quot;:true,&quot;aid_signup.migrating.users.redirect.to.welcome&quot;:true,&quot;aid_signup.remove.continue.mobile.verify.email.action&quot;:false,&quot;aid_signup.google.callback.adg3&quot;:true,&quot;sign-in-with-slack.enabled&quot;:false,&quot;aid_signup.experiment.user_segmentation&quot;:&quot;variation&quot;,&quot;aid_signup.email_reverification.existing_flows.enabled&quot;:false,&quot;aid_signup.passwordless.signup&quot;:false,&quot;aid_signup.disallow.passwordless.login.for.google.users&quot;:true,&quot;aid_signup.apple.show.hidden.email.warning.enabled&quot;:true,&quot;aid.sign_with_asap.verification_email_sent_page.enabled&quot;:true,&quot;aid_signup.sev.enabled&quot;:true,&quot;aid_signup.default.continue.skip.profile.action&quot;:true,&quot;aid_signup.domain.claim.data.login.analytics&quot;:true,&quot;aid.sign_with_asap.welcome_email_sent_page.enabled&quot;:false,&quot;aid_signup.forced.redirect.session.distribution.enabled&quot;:false,&quot;aid_signup.csrf.refresh.align.with.sis&quot;:true,&quot;aid_signup.bans.validate.authentication&quot;:true,&quot;aid_signup.shadow.call.to.id.authentication&quot;:true},&quot;appConfig&quot;:{&quot;contextPath&quot;:&quot;&quot;,&quot;recaptchaEnterpriseInvisibleKeySite&quot;:&quot;6LcTpeAZAAAAACEXJuZmTp5YVTOUVXnN3TYR_fLM&quot;,&quot;auth0Config&quot;:{&quot;clientId&quot;:&quot;tDP5by46cc3gEck7d2vbHZsqsfrDK6t9&quot;,&quot;tenant&quot;:&quot;atlassian-account-prod&quot;,&quot;domain&quot;:&quot;auth.atlassian.com&quot;,&quot;tokenIssuer&quot;:&quot;https://atlassian-account-prod.pus2.auth0.com&quot;,&quot;callbackUrl&quot;:&quot;https://id.atlassian.com/login/callback&quot;},&quot;recaptchaEnterpriseCheckboxKeySite&quot;:&quot;6LfnteAZAAAAAH3vsGy_TA6P6wBH6jtbMqAeVI8k&quot;,&quot;recaptchaKeySite&quot;:&quot;6LewHQcTAAAAAJgaYVKlQOahz4gnQME8wqUA0z0J&quot;,&quot;segmentIoKey&quot;:&quot;cb2egpwag7&quot;,&quot;recaptchaInvisibleKeySite&quot;:&quot;6LcqAHAUAAAAAKcO583Ymvnq-uRBDPq4njcoW-jK&quot;,&quot;castleAppId&quot;:&quot;337683121243755&quot;,&quot;bitbucketSignupUrlOverrideEnabled&quot;:false,&quot;sentryUrl&quot;:&quot;https://71e54c28be0d49f0bcd732ab30f35faa@sentry.io/275199&quot;,&quot;recaptchaEnable&quot;:true,&quot;bitbucketSignupUrl&quot;:&quot;https://bitbucket.org/account/signup&quot;,&quot;marketingConsentApiUrl&quot;:&quot;https://preferences.atlassian.com/rest&quot;,&quot;googleAuthClientId&quot;:&quot;596149463257-9oquqfivs9on8t8erq23c8qso6vk3cp1.apps.googleusercontent.com&quot;}}"><div id="root"><noscript><div class="scriptLoadError"><div class="container"><h1 class="logo">Atlassian</h1><div class="heading">JavaScript is disabled</div><div class="content"><p>You should enable JavaScript to work with this page.</p></div></div></div></noscript><div id="javaScriptLoadError" style="display:none"><div class="scriptLoadError"><div class="container"><h1 class="logo">Atlassian</h1><div class="heading">JavaScript load error</div><div class="content"><p>We tried to load scripts but something went wrong.</p><p>Please make sure that your network settings allow you to download scripts from the following domain:</p><p><b>https://aid-frontend.prod.atl-paas.net/atlassian-id/front-end/5.0.179</b></p></div></div></div></div></div><script>var mfaServerUrl="",ticket="",requestToken="",postActionURL="",userData={userId:"",email:"",friendlyUserId:"",tenant:"",tenantFriendlyName:""},globalTrackingId="";window.onload=function(){document.getElementById("javaScriptLoadError")&&(document.getElementById("javaScriptLoadError").style.display="block")}</script><script>!function(e){function t(t){for(var n,c,f=t[0],i=t[1],u=t[2],l=0,s=[];l<f.length;l++)c=f[l],Object.prototype.hasOwnProperty.call(o,c)&&o[c]&&s.push(o[c][0]),o[c]=0;for(n in i)Object.prototype.hasOwnProperty.call(i,n)&&(e[n]=i[n]);for(d&&d(t);s.length;)s.shift()();return a.push.apply(a,u||[]),r()}function r(){for(var e,t=0;t<a.length;t++){for(var r=a[t],n=!0,f=1;f<r.length;f++){var i=r[f];0!==o[i]&&(n=!1)}n&&(a.splice(t--,1),e=c(c.s=r[0]))}return e}var n={},o={39:0},a=[];function c(t){if(n[t])return n[t].exports;var r=n[t]={i:t,l:!1,exports:{}};return e[t].call(r.exports,r,r.exports,c),r.l=!0,r.exports}c.e=function(e){var t=[],r=o[e];if(0!==r)if(r)t.push(r[2]);else{var n=new Promise((function(t,n){r=o[e]=[t,n]}));t.push(r[2]=n);var a,f=document.createElement("script");f.charset="utf-8",f.timeout=120,c.nc&&f.setAttribute("nonce",c.nc),f.src=function(e){return c.p+"static/js/"+({28:"cancel.account.delete",29:"delete.request.confirmation",30:"expired.password",31:"inactive.account",32:"login",34:"mfa",35:"mfa.apps",36:"mfa.enrollment",37:"multi.factor",38:"pending.deletion"}[e]||e)+"."+{0:"1179c3b3",1:"4859f2b1",2:"6adb7dce",3:"d22313fa",4:"6596820e",5:"c94ed7f9",6:"5f36693e",7:"094f24fe",8:"cd009308",9:"64f43d4b",10:"345f74c2",11:"ccc17253",12:"317ebf27",13:"951db98d",14:"92f25189",15:"9b9d7f96",16:"17ada898",17:"0d97bb8b",18:"9e9f944c",19:"82dad603",20:"91f5c7a4",21:"ac9787d7",22:"e68eb322",23:"b7916e2f",24:"63eb9822",25:"efc45317",26:"cf3a9450",27:"6b013ef1",28:"55ecd8f0",29:"ff3a9c25",30:"cb01121c",31:"b90647c9",32:"aba4a7a5",34:"ea1a1516",35:"ad3b32b6",36:"6f58da14",37:"d9755459",38:"271c5034",41:"79c967fe",42:"1856bc3f",43:"127cb06b",44:"12745d94"}[e]+".chunk.js"}(e);var i=new Error;a=function(t){f.onerror=f.onload=null,clearTimeout(u);var r=o[e];if(0!==r){if(r){var n=t&&("load"===t.type?"missing":t.type),a=t&&t.target&&t.target.src;i.message="Loading chunk "+e+" failed.\n("+n+": "+a+")",i.name="ChunkLoadError",i.type=n,i.request=a,r[1](i)}o[e]=void 0}};var u=setTimeout((function(){a({type:"timeout",target:f})}),12e4);f.onerror=f.onload=a,document.head.appendChild(f)}return Promise.all(t)},c.m=e,c.c=n,c.d=function(e,t,r){c.o(e,t)||Object.defineProperty(e,t,{enumerable:!0,get:r})},c.r=function(e){"undefined"!=typeof Symbol&&Symbol.toStringTag&&Object.defineProperty(e,Symbol.toStringTag,{value:"Module"}),Object.defineProperty(e,"__esModule",{value:!0})},c.t=function(e,t){if(1&t&&(e=c(e)),8&t)return e;if(4&t&&"object"==typeof e&&e&&e.__esModule)return e;var r=Object.create(null);if(c.r(r),Object.defineProperty(r,"default",{enumerable:!0,value:e}),2&t&&"string"!=typeof e)for(var n in e)c.d(r,n,function(t){return e[t]}.bind(null,n));return r},c.n=function(e){var t=e&&e.__esModule?function(){return e.default}:function(){return e};return c.d(t,"a",t),t},c.o=function(e,t){return Object.prototype.hasOwnProperty.call(e,t)},c.p="https://aid-frontend.prod.atl-paas.net/atlassian-id/front-end/5.0.179/",c.oe=function(e){throw console.error(e),e};var f=this["webpackJsonpaid-frontend"]=this["webpackJsonpaid-frontend"]||[],i=f.push.bind(f);f.push=t,f=f.slice();for(var u=0;u<f.length;u++)t(f[u]);var d=i;r()}([])</script><script src="https://aid-frontend.prod.atl-paas.net/atlassian-id/front-end/5.0.179/static/js/40.affb323a.chunk.js"></script><script src="https://aid-frontend.prod.atl-paas.net/atlassian-id/front-end/5.0.179/static/js/main.05eb4f04.chunk.js"></script></body></html>

==> repro/ngrams.py <==
#!/usr/bin/env python3.8
import os.path
import threading
import time

import dill as pickle
import multiprocessing_on_dill as mp
#import multiprocessing as mp
from collections import defaultdict

import nltk
from nltk import ngrams


# Function to generate n-grams from sentences.
def extract_ngrams(data, num):
    n_grams = ngrams(nltk.word_tokenize(data), num)
    for gram in n_grams:
        yield gram


def buildModel():
    # Create a placeholder for model
    model = defaultdict(lambda: defaultdict(lambda: 0))
    models = []
    args = []

    comments = open("./langModel/processed/advanced", "r").readlines()

    # Count frequency of co-occurance
    for line in comments:
        for w1, w2, w3, w4 in extract_ngrams(line, 4):
            model[(w1, w2, w3)][w4] += 1

    # Let's transform the counts to probabilities
    for prefix in model:
        total_count = float(sum(model[prefix].values()))
        for word in model[prefix]:
            model[prefix][word] /= total_count

    return model


def genSentence(model, words):
    sentence_finished = False
    text = words[:]
    while not sentence_finished:
        # select a random probability threshold
        r = 0.9  # random.random()
        accumulator = .0
        # print(model[tuple(text[-2:])])
        for word in model[tuple(text[-3:])].keys():
            accumulator += model[tuple(text[-3:])][word]

            # select words that are above the probability threshold
            if accumulator >= r:
                text.append(word)
                # print("Accumulator:{}, r: {}".format(accumulator, r))
                # print("Current text", )
                # print(text)
                break

        # print("---------Current Progress----------")
        # print(' '.join([t for t in text if t]))

        if accumulator < 0.1 or len(text) > 40:  # text[-2:] == [None, None]:
            sentence_finished = True

    return ' '.join([t for t in text if t])


model = None
if os.path.exists("./langModel/4gramModelAdvanced"):
    with open("./langModel/4gramModelAdvanced", "rb") as ngramModel:
        model = pickle.load(ngramModel)
        print("Model loaded")
else:
    model = buildModel()
    print("Built model")
    with open("./langModel/4gramModelAdvanced", "wb") as ngramModel:
        pickle.dump(model, ngramModel)
        print("Model saved")

# for prefix in model:
#     prob = 0
#     for word in model[prefix]:
#         prob += model[prefix][word]
#     print("{}|{} : {}".format(prefix, word, prob))

testData = open("./langModel/testPhrases", 'r').readlines()
for phrase in testData:
    print(genSentence(model, phrase.strip().split(" ")))
    print("-----------------------------")


==> repro/parsing.py <==
#!/usr/bin/env python3

import sys
from depccg.parser import EnglishCCGParser
import stanza



model = "path to depccg basic model"
dataPath = "./langModel/basicPhrases"

# Available keyword arguments in initializing a CCG parser
# Please refer to the following paper for category dictionary, seen rules, pruning etc.
# "A* CCG Parsing with a Supertag-factored Model", Lewis and Steedman, 2014
kwargs = dict(
    # A list of binary rules
    # By default: depccg.combinator.en_default_binary_rules
    binary_rules=None,
    # Penalize an application of a unary rule by adding this value (negative log probability)
    unary_penalty=0.1,
    # Prune supertags with low probabilities using this value
    beta=0.0001,
    # Set False if not prune
    use_beta=True,
    # Use category dictionary
    use_category_dict=True,
    # Use seen rules
    use_seen_rules=True,
    # This also used to prune supertags
    pruning_size=50,
    # Nbest outputs
    nbest=1,
    # Limit categories that can appear at the root of a CCG tree
    # By default: S[dcl], S[wq], S[q], S[qem], NP.
    possible_root_cats=None,
    # Give up parsing long sentences
    max_length=250,
    # Give up parsing if it runs too many steps
    max_steps=100000,
    # You can specify a GPU
    gpu=-1
)

sentences = open(dataPath, 'r').readlines()


sentences = list(filter(lambda x: x.strip() != "-----------------------------" and x != "\n", sentences))

parser = EnglishCCGParser.from_dir(
    model,
    load_tagger=True, # Load supertagging model
    **kwargs)
results = parser.parse_doc(sentences)

for parse in results:
    print(parse)
#
# acc = 0.0
# zeroes = 0
# probs = []
# for derivation in results:
#     score = float(derivation[0][1])
#     probs.append(score)
    # if score == 0.0:
    #     zeroes += 1
    # else:
    #     acc += score

# probs = list(filter(lambda x: x != 0.0, probs))
#
# print("Averaqge: " + str(average(probs)))
# print("Median: " + str(median(probs)))
# print("Mean: " + str(mean(probs)))

# print(zeroes)
# print(acc/(len(sentences) - zeroes))


==> repro/scoring.py <==
#!/usr/bin/env python3

class CommentGen:
    def __init__(self, filename):
        self.filename = filename
        with open(filename, "r") as handle:
            self.comments = handle.readlines()
        self.count = 0
    
    def __getitem__(self, key):
        return (self, self.comments[key])

    def inc(self):
        self.count = self.count + 1
    
data = [CommentGen("Raw_Python_genadv.txt"), CommentGen("Basic_Python_genadv.txt"), CommentGen("Advanced_Python_genadv.txt")]

import random

# Pick a random ordering
ordering = random.sample(range(0,1000), 200)

count = 0
with open("rankings.log", "w") as log:
    for i in ordering:
        choices = random.sample(list(map(lambda m: m[i], data)), 3)
        print("Scored "+str(count)+" so far. Next options are:")
        for x in range(0,3):
            print(str(x)+": "+choices[x][1].strip())
        selection = -1
        try:
            while (selection < 0 or selection > 2):
                raw = input("Most natural [0-2]: ")
                if raw == "tie" or raw == "?":
                    raise Exception("Tied")
                selection = int(raw)
            #print("You rated "+choices[selection][0].filename+" best")
            log.write("Item "+str(i)+": "+choices[selection][0].filename+"\n")
            count = count + 1
            if count >= 100:
                break
        except:
            log.write("Item "+str(i)+": tied or junk prompt\n")
        log.flush()



==> repro/unPunct.sh <==
#!/bin/zsh

cat "$1" | tr '[:upper:]' '[:lower:]' | tr -d '[:punct:]' | tr -s " " | sed "/^ *$/d" > "$2"

